Minimal Dominating Sets in a Tree: Counting, Enumeration, and Extremal Results

A tree with $n$ vertices has at most $95^{n/13}$ minimal dominating sets. The growth constant $\lambda = \sqrt[13]{95} \approx 1.4194908$ is best possible. It is obtained in a semi-automatic way as a kind of "dominant eigenvalue" of a bilinear operation on sixtuples that is derived from the dynamic-programming recursion for computing the number of minimal dominating sets of a tree. We also derive an output-sensitive algorithm for listing all minimal dominating sets with linear set-up time and linear delay between successive solutions.

==> hullvertices.py <==
hull_vertices = [
  (0, (0.9, 0, 0, 0, 0, 0)) ,
  (1, (0, 1, 0, 0, 0, 1)) ,
  (2, (1, 0, 0, 1, 0, 0)) ,
  (3, (0, 1, 1, 1, 0, 1)) ,
  (4, (1, 1, 0, 1, 1, 1)) ,
  (5, (0, 1, 3, 3, 0, 1)) ,
  (5, (1, 1, 1, 2, 0, 2)) ,
  (6, (1, 3, 0, 1, 3, 3)) ,
  (7, (0, 1, 7, 7, 0, 1)) ,
  (7, (2, 1, 3, 6, 0, 2)) ,
  (7, (3, 1, 1, 4, 0, 4)) ,
  (8, (1, 7, 0, 1, 7, 7)) ,
  (9, (0, 1, 15, 15, 0, 1)) ,
  (9, (4, 1, 7, 14, 0, 2)) ,
  (9, (6, 1, 3, 12, 0, 4)) ,
  (9, (7, 1, 1, 8, 0, 8)) ,
  (10, (1, 15, 0, 1, 15, 15)) ,
  (10, (2, 14, 4, 5, 7, 14)) ,
  (11, (0, 1, 31, 31, 0, 1)) ,
  (11, (8, 1, 15, 30, 0, 2)) ,
  (11, (12, 1, 7, 28, 0, 4)) ,
  (11, (14, 1, 3, 24, 0, 8)) ,
  (11, (15, 1, 1, 16, 0, 16)) ,
  (12, (1, 31, 0, 1, 31, 31)) ,
  (12, (2, 30, 8, 9, 15, 30)) ,
  (13, (0, 1, 63, 63, 0, 1)) ,
  (13, (16, 1, 31, 62, 0, 2)) ,
  (13, (24, 1, 15, 60, 0, 4)) ,
  (13, (28, 1, 7, 56, 0, 8)) ,
  (13, (30, 1, 3, 48, 0, 16)) ,
  (13, (30, 9, 2, 32, 8, 24)) ,
  (13, (31, 1, 1, 32, 0, 32)) ,
  (14, (1, 63, 0, 1, 63, 63)) ,
  (14, (2, 62, 16, 17, 31, 62)) ,
  (15, (0, 1, 127, 127, 0, 1)) ,
  (15, (32, 1, 63, 126, 0, 2)) ,
  (15, (48, 1, 31, 124, 0, 4)) ,
  (15, (56, 1, 15, 120, 0, 8)) ,
  (15, (60, 1, 7, 112, 0, 16)) ,
  (15, (62, 1, 3, 96, 0, 32)) ,
  (17, (64, 1, 127, 254, 0, 2)) ,
  (17, (96, 1, 63, 252, 0, 4)) ,
  (17, (112, 1, 31, 248, 0, 8)) ,
  (17, (120, 1, 15, 240, 0, 16)) ,
  (17, (124, 1, 7, 224, 0, 32)) ,
  (19, (192, 1, 127, 508, 0, 4)) ,
  (19, (224, 1, 63, 504, 0, 8)) ,
  (19, (240, 1, 31, 496, 0, 16)) ,
  (19, (248, 1, 15, 480, 0, 32)) ,
  (21, (448, 1, 127, 1016, 0, 8)) ,
  (21, (480, 1, 63, 1008, 0, 16)) ,
  (21, (496, 1, 31, 992, 0, 32)) ,
  (23, (63, 961, 0, 63, 1922, 961)) ,
  (23, (992, 1, 63, 2016, 0, 32)) ,
  (27, (127, 3969, 0, 127, 7938, 3969)) ,
]


==> lambdas.py <==
lambdas = {
( 0, 0) : ( 0,  {0:10000}),
( 0, 1) : ( 0,  {0:10000}),
( 0, 2) : ( 0,  {0:10000}),
( 0, 3) : ( 0,  {0:10000}),
( 0, 4) : ( 0,  {0:10000}),
( 0, 5) : ( 0,  {0:10000}),
( 0, 6) : ( 0,  {0:10000}),
( 0, 7) : ( 0,  {0:10000}),
( 0, 8) : ( 0,  {0:10000}),
( 0, 9) : ( 0,  {0:10000}),
( 0,10) : ( 0,  {0:10000}),
( 0,11) : ( 0,  {0:10000}),
( 0,12) : ( 0,  {0:10000}),
( 0,13) : ( 0,  {0:10000}),
( 0,14) : ( 0,  {0:10000}),
( 0,15) : ( 0,  {0:10000}),
( 0,16) : ( 0,  {0:10000}),
( 0,17) : ( 0,  {0:10000}),
( 0,18) : ( 0,  {0:10000}),
( 0,19) : ( 0,  {0:10000}),
( 0,20) : ( 0,  {0:10000}),
( 0,21) : ( 0,  {0:10000}),
( 0,22) : ( 0,  {0:10000}),
( 0,23) : ( 0,  {0:10000}),
( 0,24) : ( 0,  {0:10000}),
( 0,25) : ( 0,  {0:10000}),
( 0,26) : ( 0,  {0:10000}),
( 0,27) : ( 0,  {0:10000}),
( 0,28) : ( 0,  {0:10000}),
( 0,29) : ( 0,  {0:10000}),
( 0,30) : ( 0,  {0:10000}),
( 0,31) : ( -1,  {0:10000}),
( 0,32) : ( 0,  {0:10000}),
( 0,33) : ( 0,  {0:10000}),
( 0,34) : ( 0,  {0:10000}),
( 0,35) : ( 0,  {0:10000}),
( 0,36) : ( 0,  {0:10000}),
( 0,37) : ( 0,  {0:10000}),
( 0,38) : ( 0,  {0:10000}),
( 0,39) : ( 0,  {0:10000}),
( 0,40) : ( 0,  {0:10000}),
( 0,41) : ( 0,  {0:10000}),
( 0,42) : ( 0,  {0:10000}),
( 0,43) : ( 0,  {0:10000}),
( 0,44) : ( 0,  {0:10000}),
( 0,45) : ( 0,  {0:10000}),
( 0,46) : ( 0,  {0:10000}),
( 0,47) : ( 0,  {0:10000}),
( 0,48) : ( 0,  {0:10000}),
( 0,49) : ( 0,  {0:10000}),
( 0,50) : ( 0,  {0:10000}),
( 0,51) : ( 0,  {0:10000}),
( 0,52) : ( 0,  {0:10000}),
( 0,53) : ( 0,  {0:10000}),
( 0,54) : ( 0,  {0:10000}),
( 1, 0) : ( 0,  {12:10000}),
( 1, 1) : ( -1, {2:10000}),
( 1, 2) : ( -1, {3:10000}),
( 1, 3) : ( -1, {4:10000}),
( 1, 4) : ( -1, {6:10000}),
( 1, 5) : ( -1, {7:10000}),
( 1, 6) : ( 0,  {
 0:1401,
 3:3440,
 4:4883,
 5:114,
 7:162,
}),
( 1, 7) : ( -1, {10:10000}),
( 1, 8) : ( -1, {11:10000}),
( 1, 9) : ( 0,  {
 0:460,
17:6632,
 3:1208,
 4:1606,
 7:94,
}),
( 1,10) : ( 0,  {
 0:2096,
 3:5110,
 4:2327,
 5:193,
 7:274,
}),
( 1,11) : ( -1, {15:10000}),
( 1,12) : ( -1, {16:10000}),
( 1,13) : ( -1, {17:10000}),
( 1,14) : ( 0,  {
 0:910,
 1:815,
 3:4036,
 4:802,
17:3437,
}),
( 1,15) : ( 0,  {
 0:2440,
 3:5902,
 4:1043,
 5:254,
 7:361,
}),
( 1,16) : ( -1, {22:10000}),
( 1,17) : ( 0,  {
 2:1288,
 4:3455,
10:1581,
14:613,
15:3063,
}),
( 1,18) : ( -1, {23:10000}),
( 1,19) : ( -1, {24:10000}),
( 1,20) : ( 0,  {
 0:336,
 1:1266,
 3:3423,
24:24,
17:4951,
}),
( 1,21) : ( 0,  {
 0:1136,
 1:1204,
 3:5444,
 4:383,
17:1833,
}),
( 1,22) : ( 0,  {
 0:2609,
 3:6258,
 4:390,
 5:307,
 7:436,
}),
( 1,23) : ( -1, {31:10000}),
( 1,24) : ( -1, {30:10000}),
( 1,25) : ( -1, {32:10000}),
( 1,26) : ( -1, {33:10000}),
( 1,27) : ( 0,  {
 0:166,
 1:1472,
 3:3395,
24:4967,
}),
( 1,28) : ( 0,  {
 0:509,
 1:1868,
 3:5108,
24:104,
17:2411,
}),
( 1,29) : ( 0,  {
 0:1252,
 1:1374,
 3:6125,
 4:169,
17:1080,
}),
( 1,30) : ( 0,  {
 0:632,
 1:1613,
 2:2141,
 3:4809,
 4:805,
}),
( 1,31) : ( 0,  {
 0:2691,
 3:6399,
 4:51,
 5:355,
 7:504,
}),
( 1,32) : ( 0,  {
 0:54,
 2:8,
31:9938,
}),
( 1,33) : ( 0,  {
 2:1582,
 4:3397,
29:152,
22:2277,
31:2592,
}),
( 1,34) : ( 0,  {
32:9958,
 1:42,
}),
( 1,35) : ( 0,  {
 1:1504,
 3:3051,
33:999,
23:4446,
}),
( 1,36) : ( 0,  {
 0:7,
 1:1657,
 3:3379,
24:4957,
}),
( 1,37) : ( 0,  {
 0:255,
 1:2175,
 3:5066,
24:2504,
}),
( 1,38) : ( 0,  {
 0:600,
 1:2141,
 3:5931,
24:210,
17:1118,
}),
( 1,39) : ( 0,  {
 0:1311,
 1:1435,
 3:6445,
 4:58,
17:751,
}),
( 1,40) : ( 0,  {
 1:1686,
 3:3346,
23:4968,
}),
( 1,41) : ( 0,  {
24:1001,
 1:1648,
 3:3366,
33:3985,
}),
( 1,42) : ( 0,  {
 0:97,
 1:2354,
 3:5038,
24:2511,
}),
( 1,43) : ( 0,  {
 0:306,
 1:2498,
 3:5882,
24:1314,
}),
( 1,44) : ( 0,  {
 0:652,
 1:2250,
 3:6325,
24:330,
17:443,
}),
( 1,45) : ( 0,  {
 1:1848,
 3:3805,
33:3695,
23:652,
}),
( 1,46) : ( 0,  {
 0:27,
 1:2418,
 3:5016,
24:2539,
}),
( 1,47) : ( 0,  {
 0:148,
 1:2673,
 3:5848,
24:1331,
}),
( 1,48) : ( 0,  {
 0:337,
 1:2632,
 3:6274,
24:757,
}),
( 1,49) : ( 0,  {
24:2533,
 1:2423,
 3:4999,
33:45,
}),
( 1,50) : ( 0,  {
 0:79,
 1:2733,
 3:5820,
24:1368,
}),
( 1,51) : ( 0,  {
 0:182,
 1:2804,
 3:6236,
24:778,
}),
( 1,52) : ( 0,  {
 1:2965,
31:549,
22:6359,
23:127,
}),
( 1,53) : ( 0,  {
 0:111,
 1:2863,
 3:6206,
24:820,
}),
( 1,54) : ( 0,  {
 1:3018,
31:6861,
23:121,
}),
( 2, 0) : ( 0,  {2:10000}),
( 2, 1) : ( 0,  {2:10000}),
( 2, 2) : ( 0,  {2:10000}),
( 2, 3) : ( 0,  {2:10000}),
( 2, 4) : ( 0,  {2:10000}),
( 2, 5) : ( 0,  {2:10000}),
( 2, 6) : ( 0,  {2:10000}),
( 2, 7) : ( 0,  {2:10000}),
( 2, 8) : ( 0,  {2:10000}),
( 2, 9) : ( 0,  {2:10000}),
( 2,10) : ( 0,  {2:10000}),
( 2,11) : ( 0,  {2:10000}),
( 2,12) : ( 0,  {2:10000}),
( 2,13) : ( 0,  {2:10000}),
( 2,14) : ( 0,  {2:10000}),
( 2,15) : ( 0,  {2:10000}),
( 2,16) : ( 0,  {2:10000}),
( 2,17) : ( 0,  {2:10000}),
( 2,18) : ( 0,  {2:10000}),
( 2,19) : ( 0,  {2:10000}),
( 2,20) : ( 0,  {2:10000}),
( 2,21) : ( 0,  {2:10000}),
( 2,22) : ( 0,  {2:10000}),
( 2,23) : ( 0,  {2:10000}),
( 2,24) : ( 0,  {2:10000}),
( 2,25) : ( 0,  {2:10000}),
( 2,26) : ( 0,  {2:10000}),
( 2,27) : ( 0,  {2:10000}),
( 2,28) : ( 0,  {2:10000}),
( 2,29) : ( 0,  {2:10000}),
( 2,30) : ( 0,  {2:10000}),
( 2,31) : ( 0,  {
 0:2127,
12:492,
 2:6186,
 4:1195,
}),
( 2,32) : ( 0,  {2:10000}),
( 2,33) : ( 0,  {2:10000}),
( 2,34) : ( 0,  {2:10000}),
( 2,35) : ( 0,  {2:10000}),
( 2,36) : ( 0,  {2:10000}),
( 2,37) : ( 0,  {2:10000}),
( 2,38) : ( 0,  {2:10000}),
( 2,39) : ( 0,  {2:10000}),
( 2,40) : ( 0,  {2:10000}),
( 2,41) : ( 0,  {2:10000}),
( 2,42) : ( 0,  {2:10000}),
( 2,43) : ( 0,  {2:10000}),
( 2,44) : ( 0,  {2:10000}),
( 2,45) : ( 0,  {2:10000}),
( 2,46) : ( 0,  {2:10000}),
( 2,47) : ( 0,  {2:10000}),
( 2,48) : ( 0,  {2:10000}),
( 2,49) : ( 0,  {2:10000}),
( 2,50) : ( 0,  {2:10000}),
( 2,51) : ( 0,  {2:10000}),
( 2,52) : ( 0,  {2:10000}),
( 2,53) : ( 0,  {2:10000}),
( 2,54) : ( 0,  {2:10000}),
( 3, 0) : ( 0,  {12:10000}),
( 3, 1) : ( 0,  {2:10000}),
( 3, 2) : ( -1, {5:10000}),
( 3, 3) : ( 0,  {
 0:80,
12:2162,
 2:2505,
 4:5253,
}),
( 3, 4) : ( -1, {9:10000}),
( 3, 5) : ( 0,  {
 0:116,
12:3217,
 4:4319,
 7:2348,
}),
( 3, 6) : ( 0,  {
 0:1488,
 8:2128,
 2:968,
 4:2976,
 5:2440,
}),
( 3, 7) : ( -1, {14:10000}),
( 3, 8) : ( 0,  {
 0:140,
12:3734,
 4:104,
 7:6022,
}),
( 3, 9) : ( 0,  {
 0:817,
 8:1263,
 4:1562,
 5:4579,
 7:1779,
}),
( 3,10) : ( 0,  {
 0:2131,
 8:1200,
 2:381,
 4:1678,
 5:4610,
}),
( 3,11) : ( -1, {21:10000}),
( 3,12) : ( 0,  {
 0:157,
11:4019,
12:3982,
 7:1842,
}),
( 3,13) : ( 0,  {
 0:491,
 8:850,
11:1207,
 5:5606,
 7:1846,
}),
( 3,14) : ( 0,  {
 0:1088,
 3:523,
 4:742,
 5:6697,
 7:950,
}),
( 3,15) : ( 0,  {
 0:2449,
 8:762,
 2:74,
 4:1065,
 5:5650,
}),
( 3,16) : ( -1, {29:10000}),
( 3,17) : ( 0,  {
20:850,
 2:2258,
 4:1985,
13:805,
14:4102,
}),
( 3,18) : ( 0,  {4:10000}),
( 3,19) : ( 0,  {
 0:336,
 8:661,
11:1976,
 5:6082,
16:945,
}),
( 3,20) : ( 0,  {
 0:537,
17:1241,
 3:150,
 5:7164,
 7:908,
}),
( 3,21) : ( 0,  {
 0:1225,
 3:1074,
 4:320,
 5:6812,
 7:569,
}),
( 3,22) : ( 0,  {
 0:2606,
 8:566,
 4:507,
 5:6130,
 7:191,
}),
( 3,23) : ( -1, {39:10000}),
( 3,24) : ( 0,  {
20:1341,
 2:2452,
 4:1970,
21:1778,
14:2459,
}),
( 3,25) : ( 0,  {4:10000}),
( 3,26) : ( 0,  {
 0:250,
 8:475,
 5:6412,
16:2863,
}),
( 3,27) : ( 0,  {
 0:292,
17:746,
11:605,
 5:7392,
24:965,
}),
( 3,28) : ( 0,  {
 0:604,
17:711,
 3:1251,
 5:7007,
 7:427,
}),
( 3,29) : ( 0,  {
 0:1298,
 3:1329,
 4:94,
 5:6866,
 7:413,
}),
( 3,30) : ( 0,  {
 0:645,
 2:2242,
 3:1486,
 4:562,
 5:5065,
}),
( 3,31) : ( 0,  {
 0:2682,
 8:491,
 4:105,
 5:6332,
 7:390,
}),
( 3,32) : ( 0,  {
 2:193,
39:9657,
31:150,
}),
( 3,33) : ( 0,  {
20:1156,
 2:2553,
 4:1987,
21:3333,
14:971,
}),
( 3,34) : ( 0,  {4:10000}),
( 3,35) : ( 0,  {
 0:183,
 8:143,
 5:6842,
16:2832,
}),
( 3,36) : ( 0,  {
 0:180,
16:525,
 5:7467,
24:1828,
}),
( 3,37) : ( 0,  {
 0:297,
17:936,
 3:972,
 5:7236,
24:559,
}),
( 3,38) : ( 0,  {
 0:641,
17:515,
 3:1728,
 5:6944,
 7:172,
}),
( 3,39) : ( 0,  {
 0:1333,
17:139,
 3:1337,
 5:6926,
 7:265,
}),
( 3,40) : ( 0,  {
 0:158,
16:2823,
 5:7018,
24:1,
}),
( 3,41) : ( 0,  {
 0:110,
16:449,
 5:7468,
24:1973,
}),
( 3,42) : ( 0,  {
 0:174,
24:1485,
 3:1084,
 5:7257,
}),
( 3,43) : ( 0,  {
 0:328,
17:392,
 3:1847,
 5:7010,
24:423,
}),
( 3,44) : ( 0,  {
 0:664,
17:483,
 3:1896,
 5:6928,
 7:29,
}),
( 3,45) : ( 0,  {
 0:83,
16:432,
 5:7459,
24:2026,
}),
( 3,46) : ( 0,  {
 0:104,
24:1504,
 3:1160,
 5:7232,
}),
( 3,47) : ( 0,  {
 0:186,
24:822,
 3:1991,
 5:7001,
}),
( 3,48) : ( 0,  {
 0:351,
17:90,
 3:2231,
 5:6907,
24:421,
}),
( 3,49) : ( 0,  {
 0:78,
24:1541,
 3:1157,
 5:7224,
}),
( 3,50) : ( 0,  {
 0:117,
24:854,
 3:2044,
 5:6985,
}),
( 3,51) : ( 0,  {
 0:199,
24:526,
 3:2395,
 5:6880,
}),
( 3,52) : ( 0,  {
 9:3721,
10:2974,
14:3125,
23:180,
}),
( 3,53) : ( 0,  {
 0:131,
24:564,
 3:2436,
 5:6869,
}),
( 3,54) : ( 0,  {
 9:3084,
10:3012,
14:3700,
23:204,
}),
( 4, 0) : ( 0,  {2:10000}),
( 4, 1) : ( 0,  {2:10000}),
( 4, 2) : ( 0,  {
 0:80,
12:2162,
 2:2505,
 4:5253,
}),
( 4, 3) : ( 0,  {
41:1005,
 2:2716,
35:941,
 4:5338,
}),
( 4, 4) : ( 0,  {21:10000}),
( 4, 5) : ( 0,  {4:10000}),
( 4, 6) : ( 0,  {30:10000}),
( 4, 7) : ( 0,  {14:10000}),
( 4, 8) : ( 0,  {4:10000}),
( 4, 9) : ( 0,  {
 0:57,
12:1148,
 2:2561,
 4:6234,
}),
( 4,10) : ( 0,  {
 0:1549,
12:1621,
 2:2032,
 4:4798,
}),
( 4,11) : ( 0,  {14:10000}),
( 4,12) : ( 0,  {
52:424,
 4:2448,
46:4039,
 7:3089,
}),
( 4,13) : ( 0,  {
 2:1167,
35:1755,
 4:6929,
18:149,
}),
( 4,14) : ( 0,  {
 0:583,
12:1406,
 2:2032,
 4:5979,
}),
( 4,15) : ( 0,  {
 0:1879,
12:1770,
 2:1624,
 4:4727,
}),
( 4,16) : ( 0,  {14:10000}),
( 4,17) : ( 0,  {21:10000}),
( 4,18) : ( 0,  {
52:546,
 4:2015,
46:4048,
 7:3391,
}),
( 4,19) : ( 0,  {
41:859,
 2:391,
35:1548,
 4:7202,
}),
( 4,20) : ( 0,  {
 0:114,
12:1307,
 2:2011,
 4:6568,
}),
( 4,21) : ( 0,  {
 0:849,
12:1540,
 2:1750,
 4:5861,
}),
( 4,22) : ( 0,  {
 0:2042,
12:1850,
 2:1403,
 4:4705,
}),
( 4,23) : ( 0,  {14:10000}),
( 4,24) : ( 0,  {21:10000}),
( 4,25) : ( 0,  {
52:481,
 4:1592,
46:4142,
 7:3785,
}),
( 4,26) : ( 0,  {
41:1355,
 2:24,
35:1281,
 4:7340,
}),
( 4,27) : ( 0,  {
 2:1583,
35:432,
 4:6970,
18:1015,
}),
( 4,28) : ( 0,  {
 0:347,
12:1433,
 2:1792,
 4:6428,
}),
( 4,29) : ( 0,  {
 0:986,
12:1612,
 2:1591,
 4:5811,
}),
( 4,30) : ( 0,  {
 0:654,
12:1417,
 2:2593,
 4:5336,
}),
( 4,31) : ( 0,  {
 0:2124,
12:1894,
 2:1275,
 4:4707,
}),
( 4,32) : ( 0,  {14:10000}),
( 4,33) : ( 0,  {21:10000}),
( 4,34) : ( 0,  {
52:323,
 4:1175,
46:4278,
 7:4224,
}),
( 4,35) : ( 0,  {
41:1520,
35:1206,
 4:6987,
 7:287,
}),
( 4,36) : ( 0,  {
 2:1179,
35:993,
 4:7110,
18:718,
}),
( 4,37) : ( 0,  {
 0:108,
12:1387,
 2:1791,
 4:6714,
}),
( 4,38) : ( 0,  {
 0:470,
12:1502,
 2:1663,
 4:6365,
}),
( 4,39) : ( 0,  {
 0:1057,
12:1655,
 2:1492,
 4:5796,
}),
( 4,40) : ( 0,  {4:10000}),
( 4,41) : ( 0,  {
 2:993,
35:1218,
 4:7184,
18:605,
}),
( 4,42) : ( 0,  {
12:1254,
 2:1760,
 4:6871,
18:115,
}),
( 4,43) : ( 0,  {
 0:222,
12:1455,
 2:1678,
 4:6645,
}),
( 4,44) : ( 0,  {
 0:537,
12:1543,
 2:1579,
 4:6341,
}),
( 4,45) : ( 0,  {
 2:912,
35:1277,
 4:7227,
18:584,
}),
( 4,46) : ( 0,  {
 2:1562,
35:85,
 4:7058,
18:1295,
}),
( 4,47) : ( 0,  {
 0:108,
12:1438,
 2:1666,
 4:6788,
}),
( 4,48) : ( 0,  {
 0:286,
12:1495,
 2:1602,
 4:6617,
}),
( 4,49) : ( 0,  {
 2:1475,
35:162,
 4:7100,
18:1263,
}),
( 4,50) : ( 0,  {
 0:59,
12:1438,
 2:1639,
 4:6864,
}),
( 4,51) : ( 0,  {
 0:170,
12:1478,
 2:1594,
 4:6758,
}),
( 4,52) : ( 0,  {9:10000}),
( 4,53) : ( 0,  {
 0:121,
12:1477,
 2:1569,
 4:6833,
}),
( 4,54) : ( 0,  {9:10000}),
( 5, 0) : ( 0,  {12:10000}),
( 5, 1) : ( 0,  {2:10000}),
( 5, 2) : ( -1, {8:10000}),
( 5, 3) : ( 0,  {
 0:127,
12:3232,
 2:3716,
 4:2925,
}),
( 5, 4) : ( -1, {13:10000}),
( 5, 5) : ( 0,  {9:10000}),
( 5, 6) : ( 0,  {
 0:1528,
 8:1937,
 2:1475,
 4:1917,
12:3143,
}),
( 5, 7) : ( -1, {20:10000}),
( 5, 8) : ( 0,  {9:10000}),
( 5, 9) : ( 0,  {
 0:882,
 8:3836,
 4:2332,
12:2759,
 7:191,
}),
( 5,10) : ( 0,  {
 0:2144,
 8:4357,
 2:628,
 4:1161,
12:1710,
}),
( 5,11) : ( -1, {28:10000}),
( 5,12) : ( 0,  {9:10000}),
( 5,13) : ( 0,  {
 0:567,
 8:4748,
 4:317,
12:2580,
 7:1788,
}),
( 5,14) : ( 0,  {
 0:1117,
 8:7439,
 4:1121,
 5:154,
 7:169,
}),
( 5,15) : ( 0,  {
 0:2448,
 8:5521,
 2:192,
 4:817,
12:1022,
}),
( 5,16) : ( -1, {38:10000}),
( 5,17) : ( 0,  {
27:187,
20:3844,
 2:2731,
19:1978,
 4:1260,
}),
( 5,18) : ( 0,  {9:10000}),
( 5,19) : ( 0,  {
 0:418,
 8:5169,
11:1402,
12:2502,
 7:509,
}),
( 5,20) : ( 0,  {
 0:614,
 8:7696,
 4:147,
 5:635,
 7:908,
}),
( 5,21) : ( 0,  {
 0:1236,
 8:7183,
 4:506,
 5:889,
 7:186,
}),
( 5,22) : ( 0,  {
 0:2598,
 8:6062,
 4:558,
12:703,
 7:79,
}),
( 5,23) : ( -1, {44:10000}),
( 5,24) : ( 0,  {
27:1554,
20:3971,
 2:2923,
19:295,
 4:1257,
}),
( 5,25) : ( 0,  {9:10000}),
( 5,26) : ( 0,  {
 0:310,
 8:6159,
11:1819,
12:1712,
}),
( 5,27) : ( 0,  {
 0:374,
 8:7815,
11:706,
 5:858,
 7:247,
}),
( 5,28) : ( 0,  {
 0:642,
 8:7248,
 4:49,
 5:1561,
 7:500,
}),
( 5,29) : ( 0,  {
 0:1300,
 8:7054,
 4:184,
 5:1236,
 7:226,
}),
( 5,30) : ( 0,  {
 0:651,
 8:5200,
 2:2279,
 4:451,
 5:1419,
}),
( 5,31) : ( 0,  {
 0:2671,
 8:6294,
 4:126,
12:566,
 7:343,
}),
( 5,32) : ( 0,  {
 2:190,
44:9623,
39:187,
}),
( 5,33) : ( 0,  {
20:3070,
 2:3021,
27:1660,
 4:1282,
28:967,
}),
( 5,34) : ( 0,  {9:10000}),
( 5,35) : ( 0,  {
 0:246,
 8:6967,
11:1782,
12:1005,
}),
( 5,36) : ( 0,  {
 0:260,
 8:7866,
11:282,
 5:955,
16:637,
}),
( 5,37) : ( 0,  {
 0:357,
 8:7275,
11:390,
 5:1875,
 7:103,
}),
( 5,38) : ( 0,  {
 0:664,
 8:7023,
11:33,
 5:2000,
 7:280,
}),
( 5,39) : ( 0,  {
 0:1335,
 8:6987,
 4:9,
 5:1391,
 7:278,
}),
( 5,40) : ( 0,  {
 0:221,
 8:7349,
11:1773,
12:657,
}),
( 5,41) : ( 0,  {
 0:203,
 8:7802,
 5:1083,
16:912,
}),
( 5,42) : ( 0,  {
 0:224,
 8:7283,
11:114,
 5:2011,
16:368,
}),
( 5,43) : ( 0,  {
 0:357,
 8:7005,
11:266,
 5:2357,
 7:15,
}),
( 5,44) : ( 0,  {
 0:680,
 8:6910,
11:131,
 5:2197,
 7:82,
}),
( 5,45) : ( 0,  {
 0:177,
 8:7723,
 5:1178,
16:922,
}),
( 5,46) : ( 0,  {
 0:159,
 8:7233,
 5:2118,
16:490,
}),
( 5,47) : ( 0,  {
 0:213,
 8:6992,
11:15,
 5:2513,
16:267,
}),
( 5,48) : ( 0,  {
 0:365,
 8:6869,
11:102,
 5:2574,
16:90,
}),
( 5,49) : ( 0,  {
 0:133,
 8:7185,
 5:2174,
16:508,
}),
( 5,50) : ( 0,  {
 0:145,
 8:6944,
 5:2614,
16:297,
}),
( 5,51) : ( 0,  {
 0:214,
 8:6833,
 5:2755,
16:198,
}),
( 5,52) : ( 0,  {
20:3128,
13:3718,
14:2974,
23:180,
}),
( 5,53) : ( 0,  {
 0:146,
 8:6795,
 5:2842,
16:217,
}),
( 5,54) : ( 0,  {
20:3704,
13:3081,
14:3011,
23:204,
}),
( 6, 0) : ( 0,  {19:10000}),
( 6, 1) : ( 0,  {2:10000}),
( 6, 2) : ( -1, {9:10000}),
( 6, 3) : ( 0,  {21:10000}),
( 6, 4) : ( 0,  {
 9:4863,
13:29,
14:5086,
23:22,
}),
( 6, 5) : ( 0,  {
36:1137,
42:2340,
 4:2873,
 7:3650,
}),
( 6, 6) : ( 0,  {
 2:4215,
 3:1178,
 4:3602,
 5:913,
 6:92,
}),
( 6, 7) : ( 0,  {14:10000}),
( 6, 8) : ( 0,  {
36:1295,
42:2134,
 4:555,
 7:6016,
}),
( 6, 9) : ( 0,  {
 9:3209,
 2:1036,
 4:4514,
 5:500,
 6:741,
}),
( 6,10) : ( 0,  {
 0:465,
 2:4275,
 3:2180,
 4:2305,
 5:775,
}),
( 6,11) : ( 0,  {14:10000}),
( 6,12) : ( 0,  {
52:208,
42:1536,
36:1631,
 7:6625,
}),
( 6,13) : ( 0,  {
 9:5017,
10:487,
 4:3403,
14:38,
 7:1055,
}),
( 6,14) : ( 0,  {
 9:756,
 2:2420,
 4:2467,
 5:1772,
 6:2585,
}),
( 6,15) : ( 0,  {
 0:711,
 2:4241,
 3:2586,
 4:1690,
 5:772,
}),
( 6,16) : ( 0,  {14:10000}),
( 6,17) : ( 0,  {14:10000}),
( 6,18) : ( 0,  {4:10000}),
( 6,19) : ( 0,  {
 9:4828,
10:367,
 4:1372,
14:855,
 7:2578,
}),
( 6,20) : ( 0,  {
 9:3962,
 2:680,
 4:2565,
 5:610,
 6:2183,
}),
( 6,21) : ( 0,  {
 2:3110,
 3:505,
 4:1482,
 5:1917,
 6:2986,
}),
( 6,22) : ( 0,  {
 0:837,
 2:4192,
 3:2765,
 4:1414,
 5:792,
}),
( 6,23) : ( 0,  {14:10000}),
( 6,24) : ( 0,  {21:10000}),
( 6,25) : ( 0,  {4:10000}),
( 6,26) : ( 0,  {
 9:4776,
10:319,
 4:450,
14:1170,
 7:3285,
}),
( 6,27) : ( 0,  {
 9:5468,
 4:2142,
 5:70,
 6:1988,
 7:332,
}),
( 6,28) : ( 0,  {
 9:3224,
 2:1284,
 4:1400,
 5:1069,
 6:3023,
}),
( 6,29) : ( 0,  {
 2:3453,
 3:1178,
 4:1025,
 5:1588,
 6:2756,
}),
( 6,30) : ( 0,  {
 9:3064,
 2:3006,
 4:1015,
 5:870,
 6:2045,
}),
( 6,31) : ( 0,  {
 0:906,
 2:4136,
 3:2831,
 4:1306,
 5:821,
}),
( 6,32) : ( 0,  {14:10000}),
( 6,33) : ( 0,  {21:10000}),
( 6,34) : ( 0,  {4:10000}),
( 6,35) : ( 0,  {
 9:4791,
10:306,
 4:78,
14:1237,
 7:3588,
}),
( 6,36) : ( 0,  {
 9:5970,
10:332,
 4:987,
 6:1566,
 7:1145,
}),
( 6,37) : ( 0,  {
 9:4994,
 2:396,
 4:1387,
 5:432,
 6:2791,
}),
( 6,38) : ( 0,  {
 9:2789,
 2:1593,
 4:854,
 5:1327,
 6:3437,
}),
( 6,39) : ( 0,  {
 2:3625,
 3:1564,
 4:829,
 5:1397,
 6:2585,
}),
( 6,40) : ( 0,  {
 9:4842,
10:310,
11:46,
14:1181,
 7:3621,
}),
( 6,41) : ( 0,  {
 9:6137,
10:492,
 4:498,
 6:1366,
 7:1507,
}),
( 6,42) : ( 0,  {
 9:5789,
 4:1329,
 5:151,
 6:2678,
 7:53,
}),
( 6,43) : ( 0,  {
 9:4684,
 2:687,
 4:799,
 5:643,
 6:3187,
}),
( 6,44) : ( 0,  {
 9:2507,
 2:1755,
 4:614,
 5:1484,
 6:3640,
}),
( 6,45) : ( 0,  {
 9:6172,
10:497,
 4:339,
 6:1346,
 7:1646,
}),
( 6,46) : ( 0,  {
 9:6101,
 4:786,
 5:47,
 6:2623,
 7:443,
}),
( 6,47) : ( 0,  {
 9:5541,
 2:254,
 4:802,
 5:339,
 6:3064,
}),
( 6,48) : ( 0,  {
 9:4455,
 2:844,
 4:539,
 5:780,
 6:3382,
}),
( 6,49) : ( 0,  {
 9:6173,
 4:599,
 5:30,
 6:2598,
 7:600,
}),
( 6,50) : ( 0,  {
 9:5881,
 2:57,
 4:834,
 5:224,
 6:3004,
}),
( 6,51) : ( 0,  {
 9:5337,
 2:408,
 4:534,
 5:466,
 6:3255,
}),
( 6,52) : ( 0,  {
 9:6859,
10:963,
 6:1931,
23:247,
}),
( 6,53) : ( 0,  {
 9:5694,
 2:208,
 4:562,
 5:345,
 6:3191,
}),
( 6,54) : ( 0,  {
 9:6797,
10:1065,
 6:1865,
23:273,
}),
( 7, 0) : ( 0,  {2:10000}),
( 7, 1) : ( 0,  {2:10000}),
( 7, 2) : ( 0,  {
 0:116,
12:3217,
 4:4319,
 7:2348,
}),
( 7, 3) : ( 0,  {4:10000}),
( 7, 4) : ( 0,  {
36:1137,
42:2340,
 4:2873,
 7:3650,
}),
( 7, 5) : ( 0,  {
52:2926,
 4:2792,
46:2835,
 7:1447,
}),
( 7, 6) : ( 0,  {4:10000}),
( 7, 7) : ( 0,  {
39:772,
44:5039,
 7:4189,
}),
( 7, 8) : ( 0,  {
52:4897,
 4:2291,
46:2003,
 7:809,
}),
( 7, 9) : ( 0,  {4:10000}),
( 7,10) : ( 0,  {4:10000}),
( 7,11) : ( 0,  {
39:2303,
44:4070,
 7:3627,
}),
( 7,12) : ( 0,  {
52:5726,
 4:1833,
46:1691,
 7:750,
}),
( 7,13) : ( 0,  {
41:1846,
35:1591,
 4:415,
 7:6148,
}),
( 7,14) : ( 0,  {4:10000}),
( 7,15) : ( 0,  {4:10000}),
( 7,16) : ( 0,  {
39:3074,
44:3575,
 7:3351,
}),
( 7,17) : ( 0,  {14:10000}),
( 7,18) : ( 0,  {
52:5989,
 4:1399,
46:1635,
 7:977,
}),
( 7,19) : ( 0,  {
41:1413,
35:1695,
52:965,
 7:5927,
}),
( 7,20) : ( 0,  {4:10000}),
( 7,21) : ( 0,  {4:10000}),
( 7,22) : ( 0,  {
 0:2023,
12:2522,
 4:3435,
 7:2020,
}),
( 7,23) : ( 0,  {
39:3466,
44:3317,
 7:3217,
}),
( 7,24) : ( 0,  {14:10000}),
( 7,25) : ( 0,  {
52:5974,
 4:977,
46:1706,
 7:1343,
}),
( 7,26) : ( 0,  {
41:1020,
35:1851,
52:1489,
 7:5640,
}),
( 7,27) : ( 0,  {
18:865,
35:1649,
 4:2329,
 7:5157,
}),
( 7,28) : ( 0,  {4:10000}),
( 7,29) : ( 0,  {4:10000}),
( 7,30) : ( 0,  {
 0:641,
12:1910,
 4:7424,
 7:25,
}),
( 7,31) : ( 0,  {4:10000}),
( 7,32) : ( 0,  {
39:3671,
44:3176,
 7:3153,
}),
( 7,33) : ( 0,  {14:10000}),
( 7,34) : ( 0,  {
52:5821,
 4:563,
46:1839,
 7:1777,
}),
( 7,35) : ( 0,  {
41:813,
35:1952,
52:1705,
 7:5530,
}),
( 7,36) : ( 0,  {
18:541,
35:2249,
 4:1057,
 7:6153,
}),
( 7,37) : ( 0,  {4:10000}),
( 7,38) : ( 0,  {4:10000}),
( 7,39) : ( 0,  {4:10000}),
( 7,40) : ( 0,  {
41:700,
35:2024,
52:1769,
 7:5507,
}),
( 7,41) : ( 0,  {
18:416,
35:2488,
 4:508,
 7:6588,
}),
( 7,42) : ( 0,  {4:10000}),
( 7,43) : ( 0,  {4:10000}),
( 7,44) : ( 0,  {4:10000}),
( 7,45) : ( 0,  {
18:390,
35:2549,
 4:317,
 7:6744,
}),
( 7,46) : ( 0,  {4:10000}),
( 7,47) : ( 0,  {4:10000}),
( 7,48) : ( 0,  {4:10000}),
( 7,49) : ( 0,  {4:10000}),
( 7,50) : ( 0,  {4:10000}),
( 7,51) : ( 0,  {4:10000}),
( 7,52) : ( 0,  {4:10000}),
( 7,53) : ( 0,  {4:10000}),
( 7,54) : ( 0,  {4:10000}),
( 8, 0) : ( 0,  {12:10000}),
( 8, 1) : ( 0,  {2:10000}),
( 8, 2) : ( -1, {12:10000}),
( 8, 3) : ( 0,  {
 0:158,
12:3760,
 2:4284,
 4:1798,
}),
( 8, 4) : ( -1, {19:10000}),
( 8, 5) : ( 0,  {9:10000}),
( 8, 6) : ( 0,  {
 0:1454,
12:5434,
 2:2046,
 4:1066,
}),
( 8, 7) : ( -1, {27:10000}),
( 8, 8) : ( 0,  {9:10000}),
( 8, 9) : ( 0,  {
 0:823,
12:7064,
 2:609,
 4:1504,
}),
( 8,10) : ( 0,  {
 0:2096,
12:6250,
 2:922,
 4:732,
}),
( 8,11) : ( -1, {37:10000}),
( 8,12) : ( 0,  {9:10000}),
( 8,13) : ( 0,  {
 0:518,
12:7853,
 4:1396,
 7:233,
}),
( 8,14) : ( 0,  {
 0:1127,
12:7784,
 2:110,
 4:979,
}),
( 8,15) : ( 0,  {
 0:2412,
12:6642,
 2:351,
 4:595,
}),
( 8,16) : ( -1, {43:10000}),
( 8,17) : ( 0,  {
27:3547,
 2:2959,
19:171,
 4:909,
26:2414,
}),
( 8,18) : ( 0,  {9:10000}),
( 8,19) : ( 0,  {
 0:373,
12:8224,
 4:420,
 7:983,
}),
( 8,20) : ( 0,  {
 0:631,
 8:422,
 4:367,
12:8125,
 7:455,
}),
( 8,21) : ( 0,  {
 0:1238,
 8:795,
 4:593,
12:7373,
 7:1,
}),
( 8,22) : ( 0,  {
 0:2567,
12:6823,
 2:54,
 4:556,
}),
( 8,23) : ( -1, {48:10000}),
( 8,24) : ( 0,  {
36:1192,
 2:3149,
27:3847,
 4:911,
26:901,
}),
( 8,25) : ( 0,  {9:10000}),
( 8,26) : ( 0,  {
 0:310,
11:150,
12:8388,
 7:1152,
}),
( 8,27) : ( 0,  {
 0:393,
 8:632,
11:222,
12:8270,
 7:483,
}),
( 8,28) : ( 0,  {
 0:650,
 8:1454,
 4:157,
12:7462,
 7:277,
}),
( 8,29) : ( 0,  {
 0:1296,
 8:1188,
 4:226,
12:7151,
 7:139,
}),
( 8,30) : ( 0,  {
 0:654,
 8:1382,
 2:2283,
 4:405,
12:5276,
}),
( 8,31) : ( 0,  {
 0:2643,
12:6898,
 4:243,
 7:216,
}),
( 8,32) : ( 0,  {
48:9543,
 2:188,
44:269,
}),
( 8,33) : ( 0,  {
36:1772,
 2:3247,
27:3909,
 4:942,
26:130,
}),
( 8,34) : ( 0,  {9:10000}),
( 8,35) : ( 0,  {
 0:284,
11:667,
12:8450,
 7:599,
}),
( 8,36) : ( 0,  {
 0:277,
 8:813,
11:661,
12:8249,
}),
( 8,37) : ( 0,  {
 0:365,
 8:1762,
11:151,
12:7502,
 7:220,
}),
( 8,38) : ( 0,  {
 0:665,
 8:1946,
 4:36,
12:7132,
 7:221,
}),
( 8,39) : ( 0,  {
 0:1329,
 8:1365,
 4:28,
12:7039,
 7:239,
}),
( 8,40) : ( 0,  {
 0:279,
11:944,
12:8461,
 7:316,
}),
( 8,41) : ( 0,  {
 0:210,
 8:1225,
11:652,
12:7913,
}),
( 8,42) : ( 0,  {
 0:229,
 8:1975,
11:354,
12:7442,
}),
( 8,43) : ( 0,  {
 0:359,
 8:2301,
11:148,
12:7119,
 7:73,
}),
( 8,44) : ( 0,  {
 0:679,
 8:2169,
11:80,
12:6966,
 7:106,
}),
( 8,45) : ( 0,  {
 0:185,
 8:1434,
11:661,
12:7720,
}),
( 8,46) : ( 0,  {
 0:162,
 8:2226,
11:360,
12:7252,
}),
( 8,47) : ( 0,  {
 0:213,
 8:2550,
11:218,
12:7019,
}),
( 8,48) : ( 0,  {
 0:363,
 8:2568,
11:163,
12:6906,
}),
( 8,49) : ( 0,  {
 0:135,
 8:2352,
11:379,
12:7134,
}),
( 8,50) : ( 0,  {
 0:144,
 8:2721,
11:232,
12:6903,
}),
( 8,51) : ( 0,  {
 0:211,
 8:2834,
11:167,
12:6788,
}),
( 8,52) : ( 0,  {
27:3132,
19:3716,
20:2973,
23:179,
}),
( 8,53) : ( 0,  {
 0:144,
 8:2965,
11:184,
12:6707,
}),
( 8,54) : ( 0,  {
27:3709,
19:3078,
20:3010,
23:203,
}),
( 9, 0) : ( 0,  {19:10000}),
( 9, 1) : ( 0,  {2:10000}),
( 9, 2) : ( -1, {13:10000}),
( 9, 3) : ( 0,  {14:10000}),
( 9, 4) : ( 0,  {
19:29,
20:5087,
13:4862,
23:22,
}),
( 9, 5) : ( 0,  {14:10000}),
( 9, 6) : ( 0,  {
 0:39,
 8:1836,
 2:4747,
 4:2567,
 5:811,
}),
( 9, 7) : ( 0,  {20:10000}),
( 9, 8) : ( 0,  {9:10000}),
( 9, 9) : ( 0,  {
 8:1433,
 9:190,
 2:2057,
 4:2941,
13:3379,
}),
( 9,10) : ( 0,  {
 0:494,
 8:1293,
 2:4482,
 4:1808,
 5:1923,
}),
( 9,11) : ( 0,  {20:10000}),
( 9,12) : ( 0,  {9:10000}),
( 9,13) : ( 0,  {
 8:495,
12:317,
 2:671,
 4:3146,
13:5371,
}),
( 9,14) : ( 0,  {
 8:2249,
 9:2317,
 2:2919,
 4:1699,
13:816,
}),
( 9,15) : ( 0,  {
 0:727,
 8:1044,
 2:4318,
 4:1460,
 5:2451,
}),
( 9,16) : ( 0,  {20:10000}),
( 9,17) : ( 0,  {20:10000}),
( 9,18) : ( 0,  {9:10000}),
( 9,19) : ( 0,  {9:10000}),
( 9,20) : ( 0,  {
 8:1147,
 9:1867,
 2:1266,
 4:1662,
13:4058,
}),
( 9,21) : ( 0,  {
 8:2173,
 9:2862,
 2:3350,
 4:1113,
 5:502,
}),
( 9,22) : ( 0,  {
 0:847,
 8:941,
 2:4205,
 4:1316,
 5:2691,
}),
( 9,23) : ( 0,  {20:10000}),
( 9,24) : ( 0,  {28:10000}),
( 9,25) : ( 0,  {9:10000}),
( 9,26) : ( 0,  {
12:434,
19:339,
 4:2404,
13:6190,
 7:633,
}),
( 9,27) : ( 0,  {
 8:634,
 9:1650,
 2:464,
 4:1671,
13:5581,
}),
( 9,28) : ( 0,  {
 8:1342,
 9:2869,
 2:1571,
 4:958,
13:3260,
}),
( 9,29) : ( 0,  {
 8:1706,
 9:2673,
 2:3565,
 4:854,
 5:1202,
}),
( 9,30) : ( 0,  {
 8:971,
 9:2008,
 2:3080,
 4:906,
13:3035,
}),
( 9,31) : ( 0,  {
 0:913,
 8:910,
 2:4117,
 4:1273,
 5:2787,
}),
( 9,32) : ( 0,  {20:10000}),
( 9,33) : ( 0,  {28:10000}),
( 9,34) : ( 0,  {9:10000}),
( 9,35) : ( 0,  {9:10000}),
( 9,36) : ( 0,  {
 8:416,
 9:1549,
 2:83,
 4:1702,
13:6250,
}),
( 9,37) : ( 0,  {
 8:715,
 9:2624,
 2:706,
 4:910,
13:5045,
}),
( 9,38) : ( 0,  {
 8:1471,
 9:3363,
 2:1732,
 4:640,
13:2794,
}),
( 9,39) : ( 0,  {
 8:1443,
 9:2523,
 2:3675,
 4:757,
 5:1602,
}),
( 9,40) : ( 0,  {9:10000}),
( 9,41) : ( 0,  {
 8:341,
 9:1505,
 4:1478,
13:6497,
 7:179,
}),
( 9,42) : ( 0,  {
 8:439,
 9:2506,
 2:293,
 4:917,
13:5845,
}),
( 9,43) : ( 0,  {
 8:787,
 9:3106,
 2:839,
 4:566,
13:4702,
}),
( 9,44) : ( 0,  {
 8:1563,
 9:3606,
 2:1821,
 4:515,
13:2495,
}),
( 9,45) : ( 0,  {
 8:337,
 9:1490,
 4:1320,
13:6536,
 7:317,
}),
( 9,46) : ( 0,  {
 8:337,
 9:2450,
 2:105,
 4:950,
13:6158,
}),
( 9,47) : ( 0,  {
 8:485,
 9:2979,
 2:412,
 4:560,
13:5564,
}),
( 9,48) : ( 0,  {
 8:856,
 9:3344,
 2:917,
 4:427,
13:4456,
}),
( 9,49) : ( 0,  {
 8:321,
 9:2425,
 2:29,
 4:996,
13:6229,
}),
( 9,50) : ( 0,  {
 8:369,
 9:2918,
 2:217,
 4:588,
13:5908,
}),
( 9,51) : ( 0,  {
 8:541,
 9:3214,
 2:485,
 4:415,
13:5345,
}),
( 9,52) : ( 0,  {
 9:1926,
13:6861,
14:967,
23:246,
}),
( 9,53) : ( 0,  {
 8:420,
 9:3149,
 2:287,
 4:441,
13:5703,
}),
( 9,54) : ( 0,  {
 9:1859,
13:6799,
14:1070,
23:272,
}),
(10, 0) : ( 0,  {27:10000}),
(10, 1) : ( 0,  {2:10000}),
(10, 2) : ( -1, {14:10000}),
(10, 3) : ( 0,  {14:10000}),
(10, 4) : ( 0,  {14:10000}),
(10, 5) : ( 0,  {
39:772,
44:5039,
 7:4189,
}),
(10, 6) : ( 0,  {21:10000}),
(10, 7) : ( 0,  {14:10000}),
(10, 8) : ( 0,  {
39:711,
44:4164,
 7:5125,
}),
(10, 9) : ( 0,  {
 2:506,
 4:4634,
21:2917,
14:1575,
15:368,
}),
(10,10) : ( 0,  {
 1:77,
 2:4891,
 3:579,
 4:2629,
 6:1824,
}),
(10,11) : ( 0,  {14:10000}),
(10,12) : ( 0,  {
39:703,
44:3716,
 7:5581,
}),
(10,13) : ( 0,  {
15:294,
 4:2641,
21:5413,
14:67,
 7:1585,
}),
(10,14) : ( 0,  {
 9:829,
 2:1891,
 4:2615,
10:2217,
14:2448,
}),
(10,15) : ( 0,  {
 1:705,
 2:5746,
 3:789,
 4:2016,
 6:744,
}),
(10,16) : ( 0,  {14:10000}),
(10,17) : ( 0,  {14:10000}),
(10,18) : ( 0,  {4:10000}),
(10,19) : ( 0,  {
29:917,
 4:966,
21:5010,
22:269,
 7:2838,
}),
(10,20) : ( 0,  {
 2:419,
 4:2625,
10:781,
14:4947,
15:1228,
}),
(10,21) : ( 0,  {
 9:2081,
 2:2580,
 4:1639,
10:3131,
14:569,
}),
(10,22) : ( 0,  {
 1:1023,
 2:6163,
 3:912,
 4:1740,
 6:162,
}),
(10,23) : ( 0,  {14:10000}),
(10,24) : ( 0,  {14:10000}),
(10,25) : ( 0,  {4:10000}),
(10,26) : ( 0,  {
29:1340,
 4:223,
21:4760,
22:267,
 7:3410,
}),
(10,27) : ( 0,  {
15:1909,
 4:1766,
21:642,
14:5090,
 7:593,
}),
(10,28) : ( 0,  {
 9:528,
 2:1023,
 4:1473,
10:2842,
14:4134,
}),
(10,29) : ( 0,  {
 9:2311,
 2:2926,
 4:1185,
10:3142,
 6:436,
}),
(10,30) : ( 0,  {
 9:958,
 2:2224,
 4:1243,
10:1497,
14:4078,
}),
(10,31) : ( 0,  {
 0:33,
 1:1103,
 2:6241,
 3:993,
 4:1630,
}),
(10,32) : ( 0,  {14:10000}),
(10,33) : ( 0,  {14:10000}),
(10,34) : ( 0,  {4:10000}),
(10,35) : ( 0,  {
11:118,
29:1305,
21:4830,
22:278,
 7:3469,
}),
(10,36) : ( 0,  {
15:1862,
 4:793,
21:1216,
14:4859,
 7:1270,
}),
(10,37) : ( 0,  {
 2:268,
 4:1418,
10:2336,
14:5610,
15:368,
}),
(10,38) : ( 0,  {
 9:1142,
 2:1332,
 4:931,
10:3258,
14:3337,
}),
(10,39) : ( 0,  {
 9:2112,
 2:3102,
 4:991,
10:2786,
 6:1009,
}),
(10,40) : ( 0,  {
11:224,
29:1043,
21:5059,
22:295,
 7:3379,
}),
(10,41) : ( 0,  {
15:1843,
 4:395,
21:1359,
14:4838,
 7:1565,
}),
(10,42) : ( 0,  {
10:1682,
15:958,
 4:1148,
14:6032,
 7:180,
}),
(10,43) : ( 0,  {
 9:404,
 2:559,
 4:835,
10:3099,
14:5103,
}),
(10,44) : ( 0,  {
 9:1499,
 2:1496,
 4:694,
10:3463,
14:2848,
}),
(10,45) : ( 0,  {
15:1840,
 4:282,
21:1289,
14:4919,
 7:1670,
}),
(10,46) : ( 0,  {
10:1482,
15:1126,
 4:694,
14:6194,
 7:504,
}),
(10,47) : ( 0,  {
 9:99,
 2:192,
 4:819,
10:3020,
14:5870,
}),
(10,48) : ( 0,  {
 9:750,
 2:716,
 4:578,
10:3295,
14:4661,
}),
(10,49) : ( 0,  {
10:1513,
15:1083,
 4:552,
14:6225,
 7:627,
}),
(10,50) : ( 0,  {
 9:8,
 2:27,
 4:841,
10:2983,
14:6141,
}),
(10,51) : ( 0,  {
 9:438,
 2:345,
 4:553,
10:3212,
14:5452,
}),
(10,52) : ( 0,  {
 9:6134,
 5:738,
 6:2831,
23:297,
}),
(10,53) : ( 0,  {
 9:343,
 2:178,
 4:571,
10:3171,
14:5737,
}),
(10,54) : ( 0,  {
 9:5999,
 5:811,
 6:2866,
23:324,
}),
(11, 0) : ( 0,  {2:10000}),
(11, 1) : ( 0,  {2:10000}),
(11, 2) : ( 0,  {
 0:140,
12:3734,
 4:104,
 7:6022,
}),
(11, 3) : ( 0,  {4:10000}),
(11, 4) : ( 0,  {
36:1295,
42:2134,
 4:555,
 7:6016,
}),
(11, 5) : ( 0,  {
52:4897,
 4:2291,
46:2003,
 7:809,
}),
(11, 6) : ( 0,  {4:10000}),
(11, 7) : ( 0,  {
39:711,
44:4164,
 7:5125,
}),
(11, 8) : ( 0,  {
52:7204,
50:4,
 4:1777,
46:1015,
}),
(11, 9) : ( 0,  {4:10000}),
(11,10) : ( 0,  {4:10000}),
(11,11) : ( 0,  {
39:2971,
44:2746,
 7:4283,
}),
(11,12) : ( 0,  {
52:8132,
50:121,
 4:1176,
46:571,
}),
(11,13) : ( 0,  {
18:386,
35:1962,
52:1938,
 7:5714,
}),
(11,14) : ( 0,  {4:10000}),
(11,15) : ( 0,  {4:10000}),
(11,16) : ( 0,  {
39:4098,
44:2036,
 7:3866,
}),
(11,17) : ( 0,  {14:10000}),
(11,18) : ( 0,  {
52:8526,
 4:887,
46:545,
 7:42,
}),
(11,19) : ( 0,  {
18:822,
35:966,
52:3206,
 7:5006,
}),
(11,20) : ( 0,  {
18:1563,
35:839,
 4:687,
 7:6911,
}),
(11,21) : ( 0,  {4:10000}),
(11,22) : ( 0,  {4:10000}),
(11,23) : ( 0,  {
39:4661,
44:1678,
 7:3661,
}),
(11,24) : ( 0,  {14:10000}),
(11,25) : ( 0,  {
52:8534,
 4:468,
46:604,
 7:394,
}),
(11,26) : ( 0,  {
18:1037,
35:489,
52:3783,
 7:4691,
}),
(11,27) : ( 0,  {
18:1712,
35:407,
52:995,
 7:6886,
}),
(11,28) : ( 0,  {
 0:211,
12:2334,
 4:715,
 7:6740,
}),
(11,29) : ( 0,  {4:10000}),
(11,30) : ( 0,  {4:10000}),
(11,31) : ( 0,  {4:10000}),
(11,32) : ( 0,  {
39:4947,
44:1493,
 7:3560,
}),
(11,33) : ( 0,  {14:10000}),
(11,34) : ( 0,  {
52:8383,
 4:57,
46:736,
 7:824,
}),
(11,35) : ( 0,  {
18:1144,
35:269,
52:4017,
 7:4570,
}),
(11,36) : ( 0,  {
18:1887,
11:153,
52:1562,
 7:6398,
}),
(11,37) : ( 0,  {
12:702,
18:1536,
 4:240,
 7:7522,
}),
(11,38) : ( 0,  {
 0:420,
11:587,
12:2480,
 7:6513,
}),
(11,39) : ( 0,  {4:10000}),
(11,40) : ( 0,  {
18:1197,
35:177,
52:4081,
 7:4545,
}),
(11,41) : ( 0,  {
18:1878,
11:698,
52:1699,
 7:5725,
}),
(11,42) : ( 0,  {
18:2191,
11:801,
52:303,
 7:6705,
}),
(11,43) : ( 0,  {
 0:169,
11:942,
12:2423,
 7:6466,
}),
(11,44) : ( 0,  {
 0:529,
11:1611,
12:2555,
 7:5305,
}),
(11,45) : ( 0,  {
18:1880,
11:920,
52:1733,
 7:5467,
}),
(11,46) : ( 0,  {
18:2180,
11:1335,
52:451,
 7:6034,
}),
(11,47) : ( 0,  {
 0:53,
11:1137,
12:2399,
 7:6411,
}),
(11,48) : ( 0,  {
 0:279,
11:1946,
12:2497,
 7:5278,
}),
(11,49) : ( 0,  {
18:2179,
11:1549,
52:496,
 7:5776,
}),
(11,50) : ( 0,  {
 0:4,
11:1254,
12:2390,
 7:6352,
}),
(11,51) : ( 0,  {
 0:163,
11:2128,
12:2472,
 7:5237,
}),
(11,52) : ( 0,  {
39:83,
44:2572,
 7:7345,
}),
(11,53) : ( 0,  {
 0:113,
11:2234,
12:2463,
 7:5190,
}),
(11,54) : ( 0,  {
39:381,
44:2348,
 7:7271,
}),
(12, 0) : ( 0,  {12:10000}),
(12, 1) : ( 0,  {2:10000}),
(12, 2) : ( -1, {18:10000}),
(12, 3) : ( 0,  {
 0:181,
12:4018,
 2:4534,
 4:1267,
}),
(12, 4) : ( -1, {26:10000}),
(12, 5) : ( 0,  {9:10000}),
(12, 6) : ( 0,  {
 0:1370,
12:5655,
 2:2485,
 4:490,
}),
(12, 7) : ( -1, {36:10000}),
(12, 8) : ( 0,  {9:10000}),
(12, 9) : ( 0,  {
 0:701,
12:7389,
 2:1294,
 4:616,
}),
(12,10) : ( 0,  {
 0:1959,
12:6453,
 2:1452,
 4:136,
}),
(12,11) : ( -1, {42:10000}),
(12,12) : ( 0,  {9:10000}),
(12,13) : ( 0,  {
 0:376,
12:8228,
 2:689,
 4:707,
}),
(12,14) : ( 0,  {
 0:930,
12:8085,
 2:923,
 4:62,
}),
(12,15) : ( 0,  {
 0:2253,
 2:915,
12:6737,
18:95,
}),
(12,16) : ( -1, {47:10000}),
(12,17) : ( 0,  {
36:3353,
 2:3069,
 4:633,
26:2945,
}),
(12,18) : ( 0,  {9:10000}),
(12,19) : ( 0,  {
 0:223,
12:8623,
 2:374,
 4:780,
}),
(12,20) : ( 0,  {
 0:428,
12:8871,
 2:645,
 4:56,
}),
(12,21) : ( 0,  {
 0:1097,
 2:543,
12:6391,
18:1969,
}),
(12,22) : ( 0,  {
 0:2407,
 2:597,
12:6458,
18:538,
}),
(12,23) : ( -1, {51:10000}),
(12,24) : ( 0,  {
36:4825,
 2:3257,
 4:652,
26:1266,
}),
(12,25) : ( 0,  {9:10000}),
(12,26) : ( 0,  {
 0:156,
12:8798,
 2:203,
 4:843,
}),
(12,27) : ( 0,  {
 0:188,
12:9237,
 2:491,
 4:84,
}),
(12,28) : ( 0,  {
 0:525,
 2:374,
12:6550,
18:2551,
}),
(12,29) : ( 0,  {
 0:1184,
 2:340,
12:5544,
18:2932,
}),
(12,30) : ( 0,  {
 0:550,
 2:2660,
12:5734,
18:1056,
}),
(12,31) : ( 0,  {
 0:2474,
 2:455,
12:6650,
18:421,
}),
(12,32) : ( 0,  {
48:289,
 2:192,
51:9504,
 4:15,
}),
(12,33) : ( 0,  {
36:5456,
 2:3354,
 4:694,
26:496,
}),
(12,34) : ( 0,  {9:10000}),
(12,35) : ( 0,  {
 0:130,
12:8864,
 2:105,
 4:901,
}),
(12,36) : ( 0,  {
 0:77,
12:9396,
 2:400,
 4:127,
}),
(12,37) : ( 0,  {
 0:241,
 2:305,
12:6958,
18:2496,
}),
(12,38) : ( 0,  {
 0:578,
 2:228,
12:5426,
18:3768,
}),
(12,39) : ( 0,  {
 0:1222,
 2:255,
12:5460,
18:3063,
}),
(12,40) : ( 0,  {
 0:126,
12:8876,
 2:41,
 4:957,
}),
(12,41) : ( 0,  {
 0:30,
12:9452,
 2:339,
 4:179,
}),
(12,42) : ( 0,  {
 0:100,
 2:287,
12:7487,
18:2126,
}),
(12,43) : ( 0,  {
 0:278,
 2:188,
12:5702,
18:3832,
}),
(12,44) : ( 0,  {
 0:602,
 2:171,
12:5207,
18:4020,
}),
(12,45) : ( 0,  {
 0:16,
12:9456,
 2:294,
 4:234,
}),
(12,46) : ( 0,  {
 0:30,
 2:293,
12:8073,
18:1604,
}),
(12,47) : ( 0,  {
 0:128,
 2:184,
12:6171,
18:3517,
}),
(12,48) : ( 0,  {
 0:294,
 2:146,
12:5416,
18:4144,
}),
(12,49) : ( 0,  {
12:8500,
 2:294,
 4:17,
18:1189,
}),
(12,50) : ( 0,  {
 0:53,
 2:198,
12:6733,
18:3016,
}),
(12,51) : ( 0,  {
 0:141,
 2:149,
12:5854,
18:3856,
}),
(12,52) : ( 0,  {27:10000}),
(12,53) : ( 0,  {
 0:66,
 2:166,
12:6401,
18:3367,
}),
(12,54) : ( 0,  {27:10000}),
(13, 0) : ( 0,  {19:10000}),
(13, 1) : ( 0,  {2:10000}),
(13, 2) : ( -1, {19:10000}),
(13, 3) : ( 0,  {14:10000}),
(13, 4) : ( 0,  {
27:5087,
26:29,
19:4862,
23:22,
}),
(13, 5) : ( 0,  {14:10000}),
(13, 6) : ( 0,  {
 0:72,
 8:552,
 2:4950,
 4:2068,
12:2358,
}),
(13, 7) : ( 0,  {27:10000}),
(13, 8) : ( 0,  {9:10000}),
(13, 9) : ( 0,  {
12:1751,
 2:2559,
19:3360,
 4:2168,
18:162,
}),
(13,10) : ( 0,  {
 0:513,
 8:1787,
 2:4557,
 4:1577,
12:1566,
}),
(13,11) : ( 0,  {27:10000}),
(13,12) : ( 0,  {9:10000}),
(13,13) : ( 0,  {
12:397,
 2:1258,
19:5148,
 4:2238,
18:959,
}),
(13,14) : ( 0,  {
12:2503,
 2:3161,
19:821,
 4:1327,
13:2188,
}),
(13,15) : ( 0,  {
 0:737,
 8:2377,
 2:4329,
 4:1362,
12:1195,
}),
(13,16) : ( 0,  {27:10000}),
(13,17) : ( 0,  {20:10000}),
(13,18) : ( 0,  {9:10000}),
(13,19) : ( 0,  {13:10000}),
(13,20) : ( 0,  {
12:1424,
 2:1554,
19:4093,
 4:1218,
13:1711,
}),
(13,21) : ( 0,  {
 8:525,
12:2291,
 2:3463,
 4:942,
13:2779,
}),
(13,22) : ( 0,  {
 0:856,
 8:2646,
 2:4185,
 4:1283,
12:1030,
}),
(13,23) : ( 0,  {27:10000}),
(13,24) : ( 0,  {28:10000}),
(13,25) : ( 0,  {9:10000}),
(13,26) : ( 0,  {13:10000}),
(13,27) : ( 0,  {
12:921,
 2:774,
19:5629,
 4:1193,
13:1483,
}),
(13,28) : ( 0,  {
12:1487,
 2:1711,
19:3264,
 4:744,
13:2794,
}),
(13,29) : ( 0,  {
 8:1240,
12:1753,
 2:3615,
 4:781,
13:2611,
}),
(13,30) : ( 0,  {
12:1035,
 2:3111,
19:2997,
 4:862,
13:1995,
}),
(13,31) : ( 0,  {
 0:918,
 8:2758,
 2:4082,
 4:1273,
12:969,
}),
(13,32) : ( 0,  {27:10000}),
(13,33) : ( 0,  {28:10000}),
(13,34) : ( 0,  {9:10000}),
(13,35) : ( 0,  {13:10000}),
(13,36) : ( 0,  {13:10000}),
(13,37) : ( 0,  {
12:861,
 2:858,
19:5062,
 4:677,
13:2542,
}),
(13,38) : ( 0,  {
12:1550,
 2:1798,
19:2783,
 4:540,
13:3329,
}),
(13,39) : ( 0,  {
 8:1646,
12:1457,
 2:3693,
 4:733,
13:2471,
}),
(13,40) : ( 0,  {13:10000}),
(13,41) : ( 0,  {13:10000}),
(13,42) : ( 0,  {13:10000}),
(13,43) : ( 0,  {
12:865,
 2:912,
19:4703,
 4:453,
13:3067,
}),
(13,44) : ( 0,  {
12:1612,
 2:1850,
19:2475,
 4:471,
13:3592,
}),
(13,45) : ( 0,  {13:10000}),
(13,46) : ( 0,  {13:10000}),
(13,47) : ( 0,  {
12:561,
 2:489,
19:5571,
 4:441,
13:2938,
}),
(13,48) : ( 0,  {
12:900,
 2:952,
19:4448,
 4:374,
13:3326,
}),
(13,49) : ( 0,  {13:10000}),
(13,50) : ( 0,  {
12:444,
 2:296,
19:5917,
 4:467,
13:2876,
}),
(13,51) : ( 0,  {
12:582,
 2:523,
19:5343,
 4:358,
13:3194,
}),
(13,52) : ( 0,  {13:10000}),
(13,53) : ( 0,  {
12:459,
 2:326,
19:5704,
 4:382,
13:3129,
}),
(13,54) : ( 0,  {13:10000}),
(14, 0) : ( 0,  {27:10000}),
(14, 1) : ( 0,  {2:10000}),
(14, 2) : ( -1, {20:10000}),
(14, 3) : ( 0,  {14:10000}),
(14, 4) : ( 0,  {20:10000}),
(14, 5) : ( 0,  {14:10000}),
(14, 6) : ( 0,  {21:10000}),
(14, 7) : ( 0,  {20:10000}),
(14, 8) : ( 0,  {14:10000}),
(14, 9) : ( 0,  {14:10000}),
(14,10) : ( 0,  {
 8:180,
 9:1644,
 2:5214,
 4:2138,
 5:824,
}),
(14,11) : ( 0,  {20:10000}),
(14,12) : ( 0,  {14:10000}),
(14,13) : ( 0,  {14:10000}),
(14,14) : ( 0,  {
20:1754,
 2:2391,
 4:1852,
13:2054,
14:1949,
}),
(14,15) : ( 0,  {
 2:5896,
 3:25,
 4:1794,
 5:1674,
 6:611,
}),
(14,16) : ( 0,  {20:10000}),
(14,17) : ( 0,  {20:10000}),
(14,18) : ( 0,  {14:10000}),
(14,19) : ( 0,  {14:10000}),
(14,20) : ( 0,  {
20:4782,
 2:1007,
 4:1735,
13:791,
14:1685,
}),
(14,21) : ( 0,  {
20:191,
 2:2822,
 4:1271,
13:2713,
14:3003,
}),
(14,22) : ( 0,  {
 2:6225,
 3:937,
 4:1651,
 5:1127,
 6:60,
}),
(14,23) : ( 0,  {20:10000}),
(14,24) : ( 0,  {20:10000}),
(14,25) : ( 0,  {14:10000}),
(14,26) : ( 0,  {
20:5256,
27:863,
 4:2235,
28:898,
 7:748,
}),
(14,27) : ( 0,  {
20:6171,
 2:338,
 4:1704,
13:226,
14:1561,
}),
(14,28) : ( 0,  {
20:3737,
 2:1311,
 4:1034,
13:1230,
14:2688,
}),
(14,29) : ( 0,  {
 9:655,
 2:3041,
 4:1013,
13:2428,
14:2863,
}),
(14,30) : ( 0,  {
20:3919,
 2:2301,
 4:1129,
13:1192,
14:1459,
}),
(14,31) : ( 0,  {
 0:49,
 2:6201,
 3:1056,
 4:1606,
 5:1088,
}),
(14,32) : ( 0,  {20:10000}),
(14,33) : ( 0,  {20:10000}),
(14,34) : ( 0,  {14:10000}),
(14,35) : ( 0,  {14:10000}),
(14,36) : ( 0,  {
20:6748,
 2:24,
 4:1715,
13:7,
14:1506,
}),
(14,37) : ( 0,  {
20:5384,
 2:578,
 4:947,
13:556,
14:2535,
}),
(14,38) : ( 0,  {
20:3123,
 2:1472,
 4:718,
13:1503,
14:3184,
}),
(14,39) : ( 0,  {
 9:1151,
 2:3154,
 4:916,
13:2161,
14:2618,
}),
(14,40) : ( 0,  {14:10000}),
(14,41) : ( 0,  {
20:6881,
 4:1399,
21:85,
14:1401,
 7:234,
}),
(14,42) : ( 0,  {
20:6091,
 2:231,
 4:934,
13:282,
14:2462,
}),
(14,43) : ( 0,  {
20:4892,
 2:710,
 4:604,
13:776,
14:3018,
}),
(14,44) : ( 0,  {
20:2723,
 2:1563,
 4:594,
13:1691,
14:3429,
}),
(14,45) : ( 0,  {
20:6892,
 4:1288,
21:11,
14:1471,
 7:338,
}),
(14,46) : ( 0,  {
20:6332,
 2:76,
 4:957,
13:206,
14:2429,
}),
(14,47) : ( 0,  {
20:5660,
 2:349,
 4:579,
13:476,
14:2936,
}),
(14,48) : ( 0,  {
20:4546,
 2:790,
 4:466,
13:942,
14:3256,
}),
(14,49) : ( 0,  {
20:6341,
 2:16,
 4:999,
13:228,
14:2416,
}),
(14,50) : ( 0,  {
20:5932,
 2:187,
 4:598,
13:386,
14:2897,
}),
(14,51) : ( 0,  {
20:5341,
 2:423,
 4:435,
13:630,
14:3171,
}),
(14,52) : ( 0,  {
 8:735,
 9:2830,
13:6139,
23:296,
}),
(14,53) : ( 0,  {
20:5629,
 2:257,
 4:451,
13:534,
14:3129,
}),
(14,54) : ( 0,  {
 8:809,
 9:2865,
13:6003,
23:323,
}),
(15, 0) : ( 0,  {37:10000}),
(15, 1) : ( 0,  {2:10000}),
(15, 2) : ( -1, {21:10000}),
(15, 3) : ( 0,  {14:10000}),
(15, 4) : ( 0,  {14:10000}),
(15, 5) : ( 0,  {
39:2303,
44:4070,
 7:3627,
}),
(15, 6) : ( 0,  {21:10000}),
(15, 7) : ( 0,  {14:10000}),
(15, 8) : ( 0,  {
39:2971,
44:2746,
 7:4283,
}),
(15, 9) : ( 0,  {
 2:204,
39:5487,
 4:3908,
31:401,
}),
(15,10) : ( 0,  {
 9:562,
 2:4356,
 4:2800,
10:2113,
 6:169,
}),
(15,11) : ( 0,  {14:10000}),
(15,12) : ( 0,  {
39:3313,
44:2083,
 7:4604,
}),
(15,13) : ( 0,  {
39:6865,
31:668,
 4:486,
 7:1981,
}),
(15,14) : ( 0,  {
 2:1105,
 4:1481,
21:3540,
30:3518,
15:356,
}),
(15,15) : ( 0,  {
 1:353,
 2:5211,
 4:2195,
10:1315,
 6:926,
}),
(15,16) : ( 0,  {14:10000}),
(15,17) : ( 0,  {14:10000}),
(15,18) : ( 0,  {4:10000}),
(15,19) : ( 0,  {
39:6640,
31:768,
 7:2592,
}),
(15,20) : ( 0,  {
30:1909,
 4:1979,
21:940,
22:999,
29:4173,
}),
(15,21) : ( 0,  {
 2:2315,
 4:1722,
21:1034,
14:1976,
15:2953,
}),
(15,22) : ( 0,  {
 1:671,
 2:5629,
 4:1920,
10:1149,
 6:631,
}),
(15,23) : ( 0,  {14:10000}),
(15,24) : ( 0,  {14:10000}),
(15,25) : ( 0,  {4:10000}),
(15,26) : ( 0,  {
39:6383,
31:811,
 7:2806,
}),
(15,27) : ( 0,  {
31:147,
 4:1526,
29:5879,
22:1709,
 7:739,
}),
(15,28) : ( 0,  {
 2:597,
 4:826,
21:4784,
30:1990,
15:1803,
}),
(15,29) : ( 0,  {
 2:2663,
 4:1274,
10:624,
14:2661,
15:2778,
}),
(15,30) : ( 0,  {21:10000}),
(15,31) : ( 0,  {
 1:837,
 2:5830,
 4:1810,
10:1016,
 6:507,
}),
(15,32) : ( 0,  {14:10000}),
(15,33) : ( 0,  {14:10000}),
(15,34) : ( 0,  {4:10000}),
(15,35) : ( 0,  {
39:6255,
31:830,
 7:2915,
}),
(15,36) : ( 0,  {
31:1210,
 4:631,
29:6178,
22:628,
 7:1353,
}),
(15,37) : ( 0,  {
30:1356,
 4:957,
21:5450,
22:2022,
29:215,
}),
(15,38) : ( 0,  {
 2:1202,
 4:972,
21:3595,
14:1060,
15:3171,
}),
(15,39) : ( 0,  {
 2:2841,
 4:1083,
10:1563,
14:2459,
15:2054,
}),
(15,40) : ( 0,  {
39:6191,
31:837,
 7:2972,
}),
(15,41) : ( 0,  {
31:1277,
 4:279,
29:6276,
22:554,
 7:1614,
}),
(15,42) : ( 0,  {
29:781,
 4:1033,
21:5309,
22:2626,
 7:251,
}),
(15,43) : ( 0,  {
 2:495,
 4:853,
21:5529,
14:68,
15:3055,
}),
(15,44) : ( 0,  {
 2:1367,
 4:738,
21:2695,
14:1823,
15:3377,
}),
(15,45) : ( 0,  {
31:857,
 4:194,
29:6275,
22:975,
 7:1699,
}),
(15,46) : ( 0,  {
29:953,
 4:625,
21:5276,
22:2606,
 7:540,
}),
(15,47) : ( 0,  {
30:1080,
 4:454,
21:5980,
22:336,
15:2150,
}),
(15,48) : ( 0,  {
 2:652,
 4:599,
21:4659,
14:837,
15:3253,
}),
(15,49) : ( 0,  {
29:795,
 4:508,
21:5454,
22:2598,
 7:645,
}),
(15,50) : ( 0,  {
30:78,
 4:812,
21:6170,
22:777,
15:2163,
}),
(15,51) : ( 0,  {
 2:315,
 4:563,
21:5474,
14:457,
15:3191,
}),
(15,52) : ( 0,  {
 9:5587,
 5:1292,
 6:2779,
23:342,
}),
(15,53) : ( 0,  {
 2:164,
 4:576,
21:5721,
14:378,
15:3161,
}),
(15,54) : ( 0,  {
 9:5390,
 5:1427,
 6:2814,
23:369,
}),
(16, 0) : ( 0,  {2:10000}),
(16, 1) : ( 0,  {2:10000}),
(16, 2) : ( 0,  {
 0:157,
11:4019,
12:3982,
 7:1842,
}),
(16, 3) : ( 0,  {
52:424,
 4:2448,
46:4039,
 7:3089,
}),
(16, 4) : ( 0,  {
52:208,
42:1536,
36:1631,
 7:6625,
}),
(16, 5) : ( 0,  {
52:5726,
 4:1833,
46:1691,
 7:750,
}),
(16, 6) : ( 0,  {4:10000}),
(16, 7) : ( 0,  {
39:703,
44:3716,
 7:5581,
}),
(16, 8) : ( 0,  {
52:8132,
50:121,
 4:1176,
46:571,
}),
(16, 9) : ( 0,  {4:10000}),
(16,10) : ( 0,  {4:10000}),
(16,11) : ( 0,  {
39:3313,
44:2083,
 7:4604,
}),
(16,12) : ( 0,  {
52:9116,
50:273,
 4:536,
46:75,
}),
(16,13) : ( 0,  {
18:1105,
35:651,
52:2949,
 7:5295,
}),
(16,14) : ( 0,  {4:10000}),
(16,15) : ( 0,  {4:10000}),
(16,16) : ( 0,  {
39:4611,
44:1269,
 7:4120,
}),
(16,17) : ( 0,  {4:10000}),
(16,18) : ( 0,  {
52:9553,
50:132,
 4:272,
46:43,
}),
(16,19) : ( 0,  {
18:1364,
11:1038,
52:4048,
 7:3550,
}),
(16,20) : ( 0,  {
18:2101,
11:160,
52:579,
 7:7160,
}),
(16,21) : ( 0,  {4:10000}),
(16,22) : ( 0,  {4:10000}),
(16,23) : ( 0,  {4:10000}),
(16,24) : ( 0,  {4:10000}),
(16,25) : ( 0,  {
52:9641,
 4:13,
46:163,
 7:183,
}),
(16,26) : ( 0,  {
18:1339,
11:2323,
52:4372,
 7:1966,
}),
(16,27) : ( 0,  {
18:2030,
11:2824,
52:1348,
 7:3798,
}),
(16,28) : ( 0,  {
 0:196,
11:2262,
12:2482,
 7:5060,
}),
(16,29) : ( 0,  {4:10000}),
(16,30) : ( 0,  {4:10000}),
(16,31) : ( 0,  {4:10000}),
(16,32) : ( 0,  {4:10000}),
(16,33) : ( 0,  {4:10000}),
(16,34) : ( 0,  {
41:116,
35:15,
52:9661,
 7:208,
}),
(16,35) : ( 0,  {
18:1334,
11:2904,
52:4488,
 7:1274,
}),
(16,36) : ( 0,  {
18:2000,
11:4082,
52:1695,
 7:2223,
}),
(16,37) : ( 0,  {
18:2177,
11:3620,
12:190,
 7:4013,
}),
(16,38) : ( 0,  {
 0:417,
11:4470,
12:2639,
 7:2474,
}),
(16,39) : ( 0,  {4:10000}),
(16,40) : ( 0,  {
18:1340,
11:3135,
52:4502,
 7:1023,
}),
(16,41) : ( 0,  {
18:1990,
11:4643,
52:1833,
 7:1534,
}),
(16,42) : ( 0,  {
18:2330,
11:4890,
52:343,
 7:2437,
}),
(16,43) : ( 0,  {
 0:167,
11:4989,
12:2580,
 7:2264,
}),
(16,44) : ( 0,  {
 0:534,
11:5565,
12:2718,
 7:1183,
}),
(16,45) : ( 0,  {
18:1990,
11:4859,
52:1867,
 7:1284,
}),
(16,46) : ( 0,  {
18:2317,
11:5440,
52:491,
 7:1752,
}),
(16,47) : ( 0,  {
 0:52,
11:5250,
12:2554,
 7:2144,
}),
(16,48) : ( 0,  {
 0:283,
11:6067,
12:2660,
 7:990,
}),
(16,49) : ( 0,  {
18:2317,
11:5646,
52:535,
 7:1502,
}),
(16,50) : ( 0,  {
 0:3,
11:5383,
12:2544,
 7:2070,
}),
(16,51) : ( 0,  {
 0:168,
11:6316,
12:2633,
 7:883,
}),
(16,52) : ( 0,  {
39:895,
44:1499,
 7:7606,
}),
(16,53) : ( 0,  {
 0:118,
11:6439,
12:2623,
 7:820,
}),
(16,54) : ( 0,  {
39:1252,
44:1238,
 7:7510,
}),
(17, 0) : ( 0,  {
 0:369,
12:8252,
 2:1135,
 4:244,
}),
(17, 1) : ( 0,  {2:10000}),
(17, 2) : ( 0,  {
 0:491,
 8:850,
11:1207,
 5:5606,
 7:1846,
}),
(17, 3) : ( 0,  {
 2:1167,
35:1755,
 4:6929,
18:149,
}),
(17, 4) : ( 0,  {
 9:5017,
10:487,
 4:3403,
14:38,
 7:1055,
}),
(17, 5) : ( 0,  {
41:1846,
35:1591,
 4:415,
 7:6148,
}),
(17, 6) : ( 0,  {
 0:1578,
12:2549,
 4:4355,
 7:1518,
}),
(17, 7) : ( 0,  {
15:294,
 4:2641,
21:5413,
14:67,
 7:1585,
}),
(17, 8) : ( 0,  {
18:386,
35:1962,
52:1938,
 7:5714,
}),
(17, 9) : ( 0,  {
 0:937,
12:2753,
 4:373,
 7:5937,
}),
(17,10) : ( 0,  {
 0:2269,
 8:2920,
 4:1327,
 5:643,
 7:2841,
}),
(17,11) : ( 0,  {
39:6865,
31:668,
 4:486,
 7:1981,
}),
(17,12) : ( 0,  {
18:1105,
35:651,
52:2949,
 7:5295,
}),
(17,13) : ( 0,  {
 0:623,
11:3244,
12:2851,
 7:3282,
}),
(17,14) : ( 0,  {
 0:1343,
 8:1680,
11:1590,
 5:2281,
 7:3106,
}),
(17,15) : ( 0,  {
 0:2547,
 8:2024,
 4:257,
 5:2110,
 7:3062,
}),
(17,16) : ( 0,  {
39:7247,
31:1121,
 7:1632,
}),
(17,17) : ( 0,  {
28:1026,
 2:1315,
 4:6257,
29:592,
38:810,
}),
(17,18) : ( 0,  {
18:1458,
35:20,
52:3401,
 7:5121,
}),
(17,19) : ( 0,  {
 0:474,
11:5226,
12:2901,
 7:1399,
}),
(17,20) : ( 0,  {
 0:889,
 8:1084,
11:3723,
 5:3069,
 7:1235,
}),
(17,21) : ( 0,  {
 0:1480,
17:5,
11:1802,
 5:4631,
 7:2082,
}),
(17,22) : ( 0,  {
 0:2683,
 8:1597,
11:583,
 5:2814,
 7:2323,
}),
(17,23) : ( 0,  {
39:7288,
31:1336,
 7:1376,
}),
(17,24) : ( 0,  {
44:1158,
 2:1409,
 4:5447,
39:1986,
}),
(17,25) : ( 0,  {
18:1494,
11:702,
52:3424,
 7:4380,
}),
(17,26) : ( 0,  {
 0:407,
11:6207,
12:2928,
 7:458,
}),
(17,27) : ( 0,  {
 0:673,
 8:809,
11:4792,
 5:3434,
 7:292,
}),
(17,28) : ( 0,  {
 0:933,
17:665,
11:2644,
 5:4563,
 7:1195,
}),
(17,29) : ( 0,  {
 0:1531,
17:550,
11:1662,
 5:4702,
 7:1555,
}),
(17,30) : ( 0,  {
 0:1034,
 2:14,
 3:568,
 4:4925,
 5:3459,
}),
(17,31) : ( 0,  {
 0:2748,
 8:1404,
11:1157,
 5:3139,
 7:1552,
}),
(17,32) : ( 0,  {
39:7303,
31:1438,
 7:1259,
}),
(17,33) : ( 0,  {
44:658,
 2:1464,
 4:4882,
39:2996,
}),
(17,34) : ( 0,  {
18:1514,
11:1027,
52:3391,
 7:4068,
}),
(17,35) : ( 0,  {
 0:380,
 8:20,
11:6676,
12:2924,
}),
(17,36) : ( 0,  {
 0:572,
 8:693,
11:4761,
 5:3590,
16:384,
}),
(17,37) : ( 0,  {
 0:672,
17:971,
11:3089,
 5:4531,
 7:737,
}),
(17,38) : ( 0,  {
 0:950,
17:1334,
11:1963,
 5:4598,
 7:1155,
}),
(17,39) : ( 0,  {
 0:1561,
17:801,
11:1628,
 5:4738,
 7:1272,
}),
(17,40) : ( 0,  {
 0:358,
 8:339,
11:6672,
12:2631,
}),
(17,41) : ( 0,  {
 0:529,
 8:656,
11:4277,
 5:3642,
16:896,
}),
(17,42) : ( 0,  {
 0:549,
17:1103,
11:3338,
 5:4518,
 7:492,
}),
(17,43) : ( 0,  {
 0:669,
17:1699,
11:2145,
 5:4550,
 7:937,
}),
(17,44) : ( 0,  {
 0:964,
17:1642,
11:1662,
 5:4618,
 7:1114,
}),
(17,45) : ( 0,  {
 0:513,
 8:659,
11:4006,
 5:3643,
16:1179,
}),
(17,46) : ( 0,  {
 0:497,
17:1148,
11:3489,
 5:4513,
 7:353,
}),
(17,47) : ( 0,  {
 0:537,
17:1857,
11:2268,
 5:4528,
 7:810,
}),
(17,48) : ( 0,  {
 0:675,
17:2035,
11:1713,
 5:4561,
 7:1016,
}),
(17,49) : ( 0,  {
 0:477,
17:1150,
11:3592,
 5:4514,
 7:267,
}),
(17,50) : ( 0,  {
 0:480,
17:1912,
11:2361,
 5:4519,
 7:728,
}),
(17,51) : ( 0,  {
 0:540,
17:2205,
11:1773,
 5:4535,
 7:947,
}),
(17,52) : ( 0,  {
16:2398,
11:1267,
29:4821,
22:1514,
}),
(17,53) : ( 0,  {
 0:481,
17:2265,
11:1837,
 5:4524,
 7:893,
}),
(17,54) : ( 0,  {
16:572,
11:3221,
29:4561,
22:1646,
}),
(18, 0) : ( 0,  {12:10000}),
(18, 1) : ( 0,  {2:10000}),
(18, 2) : ( -1, {25:10000}),
(18, 3) : ( 0,  {
 0:200,
12:4143,
 2:4626,
 4:1031,
}),
(18, 4) : ( -1, {35:10000}),
(18, 5) : ( 0,  {9:10000}),
(18, 6) : ( 0,  {
 0:1332,
12:5755,
 2:2678,
 4:235,
}),
(18, 7) : ( -1, {41:10000}),
(18, 8) : ( 0,  {9:10000}),
(18, 9) : ( 0,  {
 0:645,
12:7534,
 2:1613,
 4:208,
}),
(18,10) : ( 0,  {
 0:1928,
 2:1567,
12:5109,
18:1396,
}),
(18,11) : ( -1, {46:10000}),
(18,12) : ( 0,  {9:10000}),
(18,13) : ( 0,  {
 0:314,
12:8394,
 2:1068,
 4:224,
}),
(18,14) : ( 0,  {
 0:937,
 2:949,
12:4199,
18:3915,
}),
(18,15) : ( 0,  {
 0:2246,
 2:915,
12:3833,
18:3006,
}),
(18,16) : ( -1, {50:10000}),
(18,17) : ( 0,  {
41:3152,
 2:3121,
35:2404,
 4:599,
26:724,
}),
(18,18) : ( 0,  {9:10000}),
(18,19) : ( 0,  {
 0:156,
12:8800,
 2:782,
 4:262,
}),
(18,20) : ( 0,  {
 0:445,
 2:657,
12:4089,
18:4809,
}),
(18,21) : ( 0,  {
 0:1105,
 2:533,
12:1751,
18:6611,
}),
(18,22) : ( 0,  {
 0:2395,
 2:607,
12:3544,
18:3454,
}),
(18,23) : ( -1, {53:10000}),
(18,24) : ( 0,  {
41:4630,
 2:3307,
35:711,
 4:610,
26:742,
}),
(18,25) : ( 0,  {9:10000}),
(18,26) : ( 0,  {
 0:87,
12:8979,
 2:624,
 4:310,
}),
(18,27) : ( 0,  {
 0:201,
 2:527,
12:4374,
18:4898,
}),
(18,28) : ( 0,  {
 0:538,
 2:359,
12:1073,
18:8030,
}),
(18,29) : ( 0,  {
 0:1184,
 2:342,
12:892,
18:7582,
}),
(18,30) : ( 0,  {
 0:550,
 2:2652,
12:1958,
18:4840,
}),
(18,31) : ( 0,  {
 0:2458,
 2:469,
12:3743,
18:3330,
}),
(18,32) : ( 0,  {
52:5,
 2:200,
51:303,
 4:17,
53:9475,
}),
(18,33) : ( 0,  {
36:76,
 2:3403,
 4:647,
26:684,
41:5190,
}),
(18,34) : ( 0,  {9:10000}),
(18,35) : ( 0,  {
 0:61,
12:9046,
 2:530,
 4:363,
}),
(18,36) : ( 0,  {
 0:80,
 2:478,
12:4851,
18:4591,
}),
(18,37) : ( 0,  {
 0:258,
 2:288,
12:1088,
18:8366,
}),
(18,38) : ( 0,  {
 0:582,
25:139,
 2:227,
18:9052,
}),
(18,39) : ( 0,  {
 0:1218,
 2:263,
12:820,
18:7699,
}),
(18,40) : ( 0,  {
 0:56,
12:9058,
 2:467,
 4:419,
}),
(18,41) : ( 0,  {
 0:20,
 2:468,
12:5423,
18:4089,
}),
(18,42) : ( 0,  {
 0:118,
 2:269,
12:1446,
18:8167,
}),
(18,43) : ( 0,  {
 0:284,
25:394,
 2:185,
18:9137,
}),
(18,44) : ( 0,  {
 0:603,
25:588,
 2:176,
18:8633,
}),
(18,45) : ( 0,  {
12:5654,
 2:443,
 4:34,
18:3869,
}),
(18,46) : ( 0,  {
 0:49,
 2:274,
12:1971,
18:7706,
}),
(18,47) : ( 0,  {
 0:136,
 2:181,
12:117,
18:9566,
}),
(18,48) : ( 0,  {
 0:296,
25:985,
 2:149,
18:8570,
}),
(18,49) : ( 0,  {
 0:15,
 2:292,
12:2576,
18:7117,
}),
(18,50) : ( 0,  {
 0:63,
 2:194,
12:617,
18:9126,
}),
(18,51) : ( 0,  {
 0:145,
25:403,
 2:152,
18:9300,
}),
(18,52) : ( 0,  {36:10000}),
(18,53) : ( 0,  {
 0:69,
 2:170,
12:302,
18:9459,
}),
(18,54) : ( 0,  {27:10000}),
(19, 0) : ( 0,  {19:10000}),
(19, 1) : ( 0,  {2:10000}),
(19, 2) : ( -1, {26:10000}),
(19, 3) : ( 0,  {14:10000}),
(19, 4) : ( 0,  {
26:4892,
36:5087,
54:1,
23:20,
}),
(19, 5) : ( 0,  {14:10000}),
(19, 6) : ( 0,  {
 0:27,
12:3117,
 2:5261,
 4:1595,
}),
(19, 7) : ( 0,  {36:10000}),
(19, 8) : ( 0,  {9:10000}),
(19, 9) : ( 0,  {
 2:2804,
26:3263,
 4:1773,
18:2160,
}),
(19,10) : ( 0,  {
 0:483,
12:3474,
 2:4723,
 4:1320,
}),
(19,11) : ( 0,  {36:10000}),
(19,12) : ( 0,  {9:10000}),
(19,13) : ( 0,  {
 2:1548,
26:5106,
 4:1735,
18:1611,
}),
(19,14) : ( 0,  {
26:797,
 2:3276,
19:2128,
 4:1154,
18:2645,
}),
(19,15) : ( 0,  {
 0:713,
12:3650,
 2:4426,
 4:1211,
}),
(19,16) : ( 0,  {36:10000}),
(19,17) : ( 0,  {20:10000}),
(19,18) : ( 0,  {9:10000}),
(19,19) : ( 0,  {13:10000}),
(19,20) : ( 0,  {
26:4094,
 2:1695,
19:1637,
 4:1004,
18:1570,
}),
(19,21) : ( 0,  {
12:562,
 2:3513,
19:2717,
 4:868,
18:2340,
}),
(19,22) : ( 0,  {
 0:833,
12:3735,
 2:4249,
 4:1183,
}),
(19,23) : ( 0,  {27:10000}),
(19,24) : ( 0,  {28:10000}),
(19,25) : ( 0,  {9:10000}),
(19,26) : ( 0,  {13:10000}),
(19,27) : ( 0,  {
26:5643,
 2:926,
19:1401,
 4:959,
18:1071,
}),
(19,28) : ( 0,  {
26:3252,
 2:1777,
19:2760,
 4:643,
18:1568,
}),
(19,29) : ( 0,  {
12:1285,
 2:3633,
19:2559,
 4:757,
18:1766,
}),
(19,30) : ( 0,  {
26:2953,
 2:3121,
19:1993,
 4:850,
18:1083,
}),
(19,31) : ( 0,  {
 0:897,
12:3776,
 2:4132,
 4:1195,
}),
(19,32) : ( 0,  {27:10000}),
(19,33) : ( 0,  {28:10000}),
(19,34) : ( 0,  {9:10000}),
(19,35) : ( 0,  {13:10000}),
(19,36) : ( 0,  {13:10000}),
(19,37) : ( 0,  {
26:5062,
 2:932,
19:2503,
 4:563,
18:940,
}),
(19,38) : ( 0,  {
26:2764,
 2:1827,
19:3315,
 4:496,
18:1598,
}),
(19,39) : ( 0,  {
12:1696,
 2:3695,
19:2423,
 4:733,
18:1453,
}),
(19,40) : ( 0,  {13:10000}),
(19,41) : ( 0,  {13:10000}),
(19,42) : ( 0,  {19:10000}),
(19,43) : ( 0,  {
26:4696,
 2:947,
19:3049,
 4:400,
18:908,
}),
(19,44) : ( 0,  {
26:2451,
 2:1862,
19:3588,
 4:456,
18:1643,
}),
(19,45) : ( 0,  {13:10000}),
(19,46) : ( 0,  {19:10000}),
(19,47) : ( 0,  {
26:5569,
 2:527,
19:2919,
 4:384,
18:601,
}),
(19,48) : ( 0,  {
26:4437,
 2:968,
19:3318,
 4:351,
18:926,
}),
(19,49) : ( 0,  {19:10000}),
(19,50) : ( 0,  {19:10000}),
(19,51) : ( 0,  {
26:5338,
 2:541,
19:3185,
 4:331,
18:605,
}),
(19,52) : ( 0,  {19:10000}),
(19,53) : ( 0,  {19:10000}),
(19,54) : ( 0,  {19:10000}),
(20, 0) : ( 0,  {27:10000}),
(20, 1) : ( 0,  {2:10000}),
(20, 2) : ( -1, {27:10000}),
(20, 3) : ( 0,  {14:10000}),
(20, 4) : ( 0,  {27:10000}),
(20, 5) : ( 0,  {14:10000}),
(20, 6) : ( 0,  {21:10000}),
(20, 7) : ( 0,  {27:10000}),
(20, 8) : ( 0,  {14:10000}),
(20, 9) : ( 0,  {14:10000}),
(20,10) : ( 0,  {
 8:871,
12:333,
 2:5365,
 4:1911,
13:1520,
}),
(20,11) : ( 0,  {27:10000}),
(20,12) : ( 0,  {14:10000}),
(20,13) : ( 0,  {20:10000}),
(20,14) : ( 0,  {
27:1374,
20:1820,
 2:2635,
19:2689,
 4:1482,
}),
(20,15) : ( 0,  {
 8:1730,
 9:512,
 2:5959,
 4:1703,
 5:96,
}),
(20,16) : ( 0,  {27:10000}),
(20,17) : ( 0,  {20:10000}),
(20,18) : ( 0,  {14:10000}),
(20,19) : ( 0,  {20:10000}),
(20,20) : ( 0,  {20:10000}),
(20,21) : ( 0,  {
20:2912,
 2:2938,
19:3021,
 4:1098,
13:31,
}),
(20,22) : ( 0,  {
 0:6,
 8:1163,
 2:6227,
 4:1626,
 5:978,
}),
(20,23) : ( 0,  {27:10000}),
(20,24) : ( 0,  {20:10000}),
(20,25) : ( 0,  {14:10000}),
(20,26) : ( 0,  {20:10000}),
(20,27) : ( 0,  {20:10000}),
(20,28) : ( 0,  {
27:3520,
20:2614,
 2:1451,
19:1594,
 4:821,
}),
(20,29) : ( 0,  {
20:2695,
 2:3093,
19:2477,
 4:938,
13:797,
}),
(20,30) : ( 0,  {
27:3809,
20:1445,
 2:2336,
19:1329,
 4:1081,
}),
(20,31) : ( 0,  {
 0:64,
 8:1154,
 2:6145,
 4:1614,
 5:1023,
}),
(20,32) : ( 0,  {27:10000}),
(20,33) : ( 0,  {20:10000}),
(20,34) : ( 0,  {9:10000}),
(20,35) : ( 0,  {20:10000}),
(20,36) : ( 0,  {20:10000}),
(20,37) : ( 0,  {20:10000}),
(20,38) : ( 0,  {
27:2997,
20:3150,
 2:1539,
19:1696,
 4:618,
}),
(20,39) : ( 0,  {
20:2504,
 2:3174,
19:2176,
 4:889,
13:1257,
}),
(20,40) : ( 0,  {20:10000}),
(20,41) : ( 0,  {20:10000}),
(20,42) : ( 0,  {20:10000}),
(20,43) : ( 0,  {
27:4777,
20:2978,
 2:785,
19:969,
 4:491,
}),
(20,44) : ( 0,  {
27:2644,
20:3414,
 2:1593,
19:1800,
 4:549,
}),
(20,45) : ( 0,  {20:10000}),
(20,46) : ( 0,  {20:10000}),
(20,47) : ( 0,  {20:10000}),
(20,48) : ( 0,  {
27:4479,
20:3238,
 2:825,
19:1045,
 4:413,
}),
(20,49) : ( 0,  {20:10000}),
(20,50) : ( 0,  {
27:5823,
20:2855,
 2:265,
19:579,
 4:478,
}),
(20,51) : ( 0,  {20:10000}),
(20,52) : ( 0,  {13:10000}),
(20,53) : ( 0,  {
27:5568,
20:3109,
 2:296,
19:634,
 4:393,
}),
(20,54) : ( 0,  {13:10000}),
(21, 0) : ( 0,  {37:10000}),
(21, 1) : ( 0,  {2:10000}),
(21, 2) : ( -1, {28:10000}),
(21, 3) : ( 0,  {14:10000}),
(21, 4) : ( 0,  {20:10000}),
(21, 5) : ( 0,  {14:10000}),
(21, 6) : ( 0,  {21:10000}),
(21, 7) : ( 0,  {20:10000}),
(21, 8) : ( 0,  {14:10000}),
(21, 9) : ( 0,  {21:10000}),
(21,10) : ( 0,  {
 9:694,
 2:4680,
 4:2311,
13:899,
14:1416,
}),
(21,11) : ( 0,  {20:10000}),
(21,12) : ( 0,  {14:10000}),
(21,13) : ( 0,  {21:10000}),
(21,14) : ( 0,  {21:10000}),
(21,15) : ( 0,  {
 9:2377,
 2:5364,
 4:1975,
10:185,
 6:99,
}),
(21,16) : ( 0,  {20:10000}),
(21,17) : ( 0,  {20:10000}),
(21,18) : ( 0,  {14:10000}),
(21,19) : ( 0,  {14:10000}),
(21,20) : ( 0,  {
20:372,
 2:879,
 4:1770,
21:1597,
28:5382,
}),
(21,21) : ( 0,  {
20:3255,
 2:2560,
 4:1359,
21:2704,
14:122,
}),
(21,22) : ( 0,  {
 9:1584,
 2:5695,
 4:1832,
 5:239,
 6:650,
}),
(21,23) : ( 0,  {20:10000}),
(21,24) : ( 0,  {20:10000}),
(21,25) : ( 0,  {14:10000}),
(21,26) : ( 0,  {14:10000}),
(21,27) : ( 0,  {
28:6490,
 2:274,
 4:1713,
21:603,
29:920,
}),
(21,28) : ( 0,  {
20:1300,
 2:1181,
 4:1075,
21:2601,
28:3843,
}),
(21,29) : ( 0,  {
20:2778,
 2:2779,
 4:1104,
21:2098,
14:1241,
}),
(21,30) : ( 0,  {21:10000}),
(21,31) : ( 0,  {
 9:1083,
 2:5854,
 4:1787,
 5:436,
 6:840,
}),
(21,32) : ( 0,  {20:10000}),
(21,33) : ( 0,  {20:10000}),
(21,34) : ( 0,  {14:10000}),
(21,35) : ( 0,  {14:10000}),
(21,36) : ( 0,  {
28:6775,
 4:1689,
29:1494,
38:27,
 7:15,
}),
(21,37) : ( 0,  {
20:382,
 2:515,
 4:965,
21:2492,
28:5646,
}),
(21,38) : ( 0,  {
20:1863,
 2:1343,
 4:762,
21:3098,
28:2934,
}),
(21,39) : ( 0,  {
20:2506,
 2:2894,
 4:1009,
21:1669,
14:1922,
}),
(21,40) : ( 0,  {14:10000}),
(21,41) : ( 0,  {
28:6800,
 4:1347,
29:1485,
38:105,
 7:263,
}),
(21,42) : ( 0,  {
20:39,
 2:201,
 4:941,
21:2442,
28:6377,
}),
(21,43) : ( 0,  {
20:901,
 2:647,
 4:625,
21:2975,
28:4852,
}),
(21,44) : ( 0,  {
20:2245,
 2:1434,
 4:639,
21:3343,
28:2339,
}),
(21,45) : ( 0,  {
28:6904,
29:1388,
 4:1260,
21:99,
 7:349,
}),
(21,46) : ( 0,  {
28:6558,
 2:63,
 4:959,
21:2382,
29:38,
}),
(21,47) : ( 0,  {
20:533,
 2:319,
 4:589,
21:2916,
28:5643,
}),
(21,48) : ( 0,  {
20:1263,
 2:727,
 4:489,
21:3214,
28:4307,
}),
(21,49) : ( 0,  {
20:64,
 2:11,
 4:999,
21:2412,
28:6514,
}),
(21,50) : ( 0,  {
20:462,
 2:172,
 4:603,
21:2888,
28:5875,
}),
(21,51) : ( 0,  {
20:885,
 2:392,
 4:447,
21:3151,
28:5125,
}),
(21,52) : ( 0,  {
 8:1290,
 9:2778,
13:5591,
23:341,
}),
(21,53) : ( 0,  {
20:806,
 2:243,
 4:459,
21:3120,
28:5372,
}),
(21,54) : ( 0,  {
 8:1424,
 9:2813,
13:5395,
23:368,
}),
(22, 0) : ( 0,  {37:10000}),
(22, 1) : ( 0,  {2:10000}),
(22, 2) : ( -1, {29:10000}),
(22, 3) : ( 0,  {14:10000}),
(22, 4) : ( 0,  {14:10000}),
(22, 5) : ( 0,  {
39:3074,
44:3575,
 7:3351,
}),
(22, 6) : ( 0,  {21:10000}),
(22, 7) : ( 0,  {14:10000}),
(22, 8) : ( 0,  {
39:4098,
44:2036,
 7:3866,
}),
(22, 9) : ( 0,  {
 2:44,
39:6673,
 4:2510,
31:773,
}),
(22,10) : ( 0,  {39:10000}),
(22,11) : ( 0,  {14:10000}),
(22,12) : ( 0,  {
39:4611,
44:1269,
 7:4120,
}),
(22,13) : ( 0,  {
39:7247,
31:1121,
 7:1632,
}),
(22,14) : ( 0,  {
 2:1481,
39:3885,
 4:2676,
31:1958,
}),
(22,15) : ( 0,  {
 0:28,
 1:119,
 2:4845,
 4:2305,
10:2703,
}),
(22,16) : ( 0,  {14:10000}),
(22,17) : ( 0,  {14:10000}),
(22,18) : ( 0,  {4:10000}),
(22,19) : ( 0,  {
39:6747,
31:1264,
 7:1989,
}),
(22,20) : ( 0,  {
 2:188,
39:5862,
 4:1832,
31:2118,
}),
(22,21) : ( 0,  {
 2:1415,
30:5185,
21:928,
22:378,
29:2094,
}),
(22,22) : ( 0,  {
 0:91,
 1:271,
 2:5026,
 4:2031,
10:2581,
}),
(22,23) : ( 0,  {14:10000}),
(22,24) : ( 0,  {14:10000}),
(22,25) : ( 0,  {4:10000}),
(22,26) : ( 0,  {
39:6498,
31:1330,
 7:2172,
}),
(22,27) : ( 0,  {
39:6761,
31:2187,
 4:172,
 7:880,
}),
(22,28) : ( 0,  {
 2:820,
39:946,
 4:1505,
29:4005,
31:2724,
}),
(22,29) : ( 0,  {
 2:1954,
30:3907,
21:2699,
22:289,
15:1151,
}),
(22,30) : ( 0,  {29:10000}),
(22,31) : ( 0,  {
 0:118,
 1:368,
 2:5129,
 4:1922,
10:2463,
}),
(22,32) : ( 0,  {14:10000}),
(22,33) : ( 0,  {14:10000}),
(22,34) : ( 0,  {4:10000}),
(22,35) : ( 0,  {
39:6373,
31:1359,
 7:2268,
}),
(22,36) : ( 0,  {
39:6647,
31:2196,
 7:1157,
}),
(22,37) : ( 0,  {
 2:158,
39:4592,
 4:1398,
29:1209,
31:2643,
}),
(22,38) : ( 0,  {
 2:704,
30:2916,
21:405,
22:1729,
29:4246,
}),
(22,39) : ( 0,  {
 2:2713,
 4:1148,
21:2575,
14:39,
15:3525,
}),
(22,40) : ( 0,  {
39:6310,
31:1368,
 7:2322,
}),
(22,41) : ( 0,  {
39:6538,
31:2191,
 7:1271,
}),
(22,42) : ( 0,  {
39:5920,
31:2605,
 4:919,
29:250,
 7:306,
}),
(22,43) : ( 0,  {
 2:460,
 4:856,
29:5643,
22:1922,
31:1119,
}),
(22,44) : ( 0,  {
 2:969,
30:2252,
21:2152,
22:2256,
29:2371,
}),
(22,45) : ( 0,  {
39:6482,
31:2181,
 7:1337,
}),
(22,46) : ( 0,  {
39:6092,
31:2590,
 4:533,
29:207,
 7:578,
}),
(22,47) : ( 0,  {
 2:140,
 4:816,
29:6041,
22:673,
31:2330,
}),
(22,48) : ( 0,  {
 2:355,
30:1796,
21:695,
22:2370,
29:4784,
}),
(22,49) : ( 0,  {
39:5687,
31:2586,
 4:432,
29:622,
 7:673,
}),
(22,50) : ( 0,  {
 2:2,
 4:829,
29:6187,
22:514,
31:2468,
}),
(22,51) : ( 0,  {
 2:52,
30:1667,
21:165,
22:2381,
29:5735,
}),
(22,52) : ( 0,  {
 9:5368,
 5:1517,
 6:2729,
23:386,
}),
(22,53) : ( 0,  {
30:1063,
 4:217,
21:238,
22:2647,
29:5835,
}),
(22,54) : ( 0,  {
 9:5142,
 5:1682,
 6:2763,
23:413,
}),
(23, 0) : ( 0,  {2:10000}),
(23, 1) : ( 0,  {2:10000}),
(23, 2) : ( 0,  {4:10000}),
(23, 3) : ( 0,  {
52:546,
 4:2015,
46:4048,
 7:3391,
}),
(23, 4) : ( 0,  {4:10000}),
(23, 5) : ( 0,  {
52:5989,
 4:1399,
46:1635,
 7:977,
}),
(23, 6) : ( 0,  {4:10000}),
(23, 7) : ( 0,  {4:10000}),
(23, 8) : ( 0,  {
52:8526,
 4:887,
46:545,
 7:42,
}),
(23, 9) : ( 0,  {4:10000}),
(23,10) : ( 0,  {4:10000}),
(23,11) : ( 0,  {4:10000}),
(23,12) : ( 0,  {
52:9553,
50:132,
 4:272,
46:43,
}),
(23,13) : ( 0,  {
18:1458,
35:20,
52:3401,
 7:5121,
}),
(23,14) : ( 0,  {4:10000}),
(23,15) : ( 0,  {4:10000}),
(23,16) : ( 0,  {4:10000}),
(23,17) : ( 0,  {4:10000}),
(23,18) : ( -1, {52:10000}),
(23,19) : ( 0,  {
18:1400,
11:2721,
52:4160,
 7:1719,
}),
(23,20) : ( 0,  {
18:2164,
11:1943,
52:610,
 7:5283,
}),
(23,21) : ( 0,  {4:10000}),
(23,22) : ( 0,  {4:10000}),
(23,23) : ( 0,  {4:10000}),
(23,24) : ( 0,  {4:10000}),
(23,25) : ( 0,  {
16:1,
52:5009,
54:4990,
}),
(23,26) : ( 0,  {
18:1374,
11:4032,
52:4487,
 7:107,
}),
(23,27) : ( 0,  {
18:2090,
11:4675,
52:1380,
 7:1855,
}),
(23,28) : ( 0,  {
 0:195,
11:4106,
12:2558,
 7:3141,
}),
(23,29) : ( 0,  {4:10000}),
(23,30) : ( 0,  {4:10000}),
(23,31) : ( 0,  {4:10000}),
(23,32) : ( 0,  {4:10000}),
(23,33) : ( 0,  {4:10000}),
(23,34) : ( 0,  {
16:39,
18:14,
52:3321,
54:6626,
}),
(23,35) : ( 0,  {
16:1228,
18:1368,
11:2797,
52:4607,
}),
(23,36) : ( 0,  {
18:2060,
11:5959,
52:1727,
 7:254,
}),
(23,37) : ( 0,  {
18:2156,
11:5530,
12:287,
 7:2027,
}),
(23,38) : ( 0,  {
 0:422,
11:6391,
12:2719,
 7:468,
}),
(23,39) : ( 0,  {4:10000}),
(23,40) : ( 0,  {
16:1740,
18:1373,
11:2265,
52:4622,
}),
(23,41) : ( 0,  {
16:912,
18:2049,
11:5171,
52:1868,
}),
(23,42) : ( 0,  {
18:2402,
11:6843,
52:335,
 7:420,
}),
(23,43) : ( 0,  {
 0:174,
11:6988,
12:2660,
 7:178,
}),
(23,44) : ( 0,  {
 0:482,
 8:1142,
11:6650,
12:1726,
}),
(23,45) : ( 0,  {
16:1422,
18:2048,
11:4627,
52:1903,
}),
(23,46) : ( 0,  {
16:558,
18:2389,
11:6569,
52:484,
}),
(23,47) : ( 0,  {
 0:59,
11:7280,
12:2634,
 7:27,
}),
(23,48) : ( 0,  {
 0:215,
 8:1508,
11:6954,
12:1323,
}),
(23,49) : ( 0,  {
16:1063,
18:2386,
11:6022,
52:529,
}),
(23,50) : ( 0,  {
 0:7,
 8:73,
11:7366,
12:2554,
}),
(23,51) : ( 0,  {
 0:91,
 8:1692,
11:7095,
12:1122,
}),
(23,52) : ( 0,  {
39:1316,
44:963,
 7:7721,
}),
(23,53) : ( 0,  {
 0:37,
 8:1787,
11:7154,
12:1022,
}),
(23,54) : ( 0,  {
39:1700,
44:685,
 7:7615,
}),
(24, 0) : ( 0,  {
 0:217,
12:8643,
 2:892,
 4:248,
}),
(24, 1) : ( 0,  {2:10000}),
(24, 2) : ( 0,  {
 0:336,
 8:661,
11:1976,
 5:6082,
16:945,
}),
(24, 3) : ( 0,  {
41:859,
 2:391,
35:1548,
 4:7202,
}),
(24, 4) : ( 0,  {
 9:4828,
10:367,
 4:1372,
14:855,
 7:2578,
}),
(24, 5) : ( 0,  {
41:1413,
35:1695,
52:965,
 7:5927,
}),
(24, 6) : ( 0,  {
 0:1448,
12:2611,
 4:3824,
 7:2117,
}),
(24, 7) : ( 0,  {
29:917,
 4:966,
21:5010,
22:269,
 7:2838,
}),
(24, 8) : ( 0,  {
18:822,
35:966,
52:3206,
 7:5006,
}),
(24, 9) : ( 0,  {
 0:795,
11:932,
12:2807,
 7:5466,
}),
(24,10) : ( 0,  {
 0:2147,
 8:2920,
 4:675,
 5:775,
 7:3483,
}),
(24,11) : ( 0,  {
39:6640,
31:768,
 7:2592,
}),
(24,12) : ( 0,  {
18:1364,
11:1038,
52:4048,
 7:3550,
}),
(24,13) : ( 0,  {
 0:474,
11:5226,
12:2901,
 7:1399,
}),
(24,14) : ( 0,  {
 0:1203,
 8:1568,
11:3409,
 5:2534,
 7:1286,
}),
(24,15) : ( 0,  {
 0:2427,
 8:1965,
11:894,
 5:2337,
 7:2377,
}),
(24,16) : ( 0,  {
39:6747,
31:1264,
 7:1989,
}),
(24,17) : ( 0,  {
44:361,
 2:708,
 4:6505,
38:1981,
39:445,
}),
(24,18) : ( 0,  {
18:1400,
11:2721,
52:4160,
 7:1719,
}),
(24,19) : ( 0,  {
 0:281,
 8:822,
11:6722,
12:2175,
}),
(24,20) : ( 0,  {
 0:742,
 8:913,
11:3302,
 5:3382,
16:1661,
}),
(24,21) : ( 0,  {
 0:1335,
17:152,
11:3588,
 5:4747,
 7:178,
}),
(24,22) : ( 0,  {
 0:2563,
 8:1509,
11:2037,
 5:3087,
 7:804,
}),
(24,23) : ( 0,  {
39:6797,
31:1504,
 7:1699,
}),
(24,24) : ( 0,  {
44:1402,
 2:820,
 4:5358,
39:2420,
}),
(24,25) : ( 0,  {
18:1426,
11:3496,
52:4173,
 7:905,
}),
(24,26) : ( 0,  {
 0:145,
 8:2150,
11:6755,
12:950,
}),
(24,27) : ( 0,  {
 0:518,
 8:608,
11:1309,
 5:3777,
16:3788,
}),
(24,28) : ( 0,  {
 0:793,
16:1466,
11:2264,
 5:4676,
24:801,
}),
(24,29) : ( 0,  {
 0:1398,
16:440,
11:2648,
 5:4836,
24:678,
}),
(24,30) : ( 0,  {
 0:896,
 3:698,
 4:4346,
 5:3489,
 7:571,
}),
(24,31) : ( 0,  {
 0:2630,
 8:1302,
11:2626,
 5:3433,
 7:9,
}),
(24,32) : ( 0,  {
39:6819,
31:1617,
 7:1564,
}),
(24,33) : ( 0,  {
44:861,
 2:890,
 4:4757,
39:3492,
}),
(24,34) : ( 0,  {
18:1446,
11:3821,
52:4137,
 7:596,
}),
(24,35) : ( 0,  {
 0:85,
 8:2807,
11:6762,
12:346,
}),
(24,36) : ( 0,  {
 0:416,
 8:478,
11:305,
 5:3946,
16:4855,
}),
(24,37) : ( 0,  {
 0:531,
16:2435,
11:1285,
 5:4640,
24:1109,
}),
(24,38) : ( 0,  {
 0:821,
16:1264,
11:1728,
 5:4728,
24:1459,
}),
(24,39) : ( 0,  {
 0:1433,
16:907,
11:1857,
 5:4878,
24:925,
}),
(24,40) : ( 0,  {
 0:63,
 8:3130,
11:6757,
12:50,
}),
(24,41) : ( 0,  {
 0:364,
 8:382,
 5:4066,
16:5188,
}),
(24,42) : ( 0,  {
 0:408,
16:2944,
11:781,
 5:4624,
24:1243,
}),
(24,43) : ( 0,  {
 0:541,
16:1706,
11:1252,
 5:4677,
24:1824,
}),
(24,44) : ( 0,  {
 0:840,
16:1201,
11:1441,
 5:4755,
24:1763,
}),
(24,45) : ( 0,  {
 0:342,
 8:311,
 5:4150,
16:5197,
}),
(24,46) : ( 0,  {
 0:357,
16:3224,
11:513,
 5:4617,
24:1289,
}),
(24,47) : ( 0,  {
 0:411,
16:1958,
11:996,
 5:4652,
24:1983,
}),
(24,48) : ( 0,  {
 0:554,
16:1381,
11:1214,
 5:4696,
24:2155,
}),
(24,49) : ( 0,  {
 0:338,
16:3390,
11:363,
 5:4616,
24:1293,
}),
(24,50) : ( 0,  {
 0:354,
16:2115,
11:850,
 5:4642,
24:2039,
}),
(24,51) : ( 0,  {
 0:419,
16:1506,
11:1082,
 5:4668,
24:2325,
}),
(24,52) : ( 0,  {
16:3670,
21:1840,
22:1998,
29:2492,
}),
(24,53) : ( 0,  {
 0:361,
16:1602,
11:996,
 5:4655,
24:2386,
}),
(24,54) : ( 0,  {
16:3590,
11:102,
29:4269,
22:2039,
}),
(25, 0) : ( 0,  {12:10000}),
(25, 1) : ( 0,  {2:10000}),
(25, 2) : ( -1, {34:10000}),
(25, 3) : ( 0,  {
 0:217,
12:4201,
 2:4640,
 4:942,
}),
(25, 4) : ( -1, {40:10000}),
(25, 5) : ( 0,  {9:10000}),
(25, 6) : ( 0,  {
 0:1316,
12:5796,
 2:2749,
 4:139,
}),
(25, 7) : ( -1, {45:10000}),
(25, 8) : ( 0,  {9:10000}),
(25, 9) : ( 0,  {
 0:624,
12:7590,
 2:1750,
 4:36,
}),
(25,10) : ( 0,  {
 0:1924,
 2:1567,
12:4035,
18:2474,
}),
(25,11) : ( -1, {49:10000}),
(25,12) : ( 0,  {9:10000}),
(25,13) : ( 0,  {
 0:289,
12:8458,
 2:1237,
 4:16,
}),
(25,14) : ( 0,  {
 0:945,
 2:944,
12:2281,
18:5830,
}),
(25,15) : ( 0,  {
 0:2234,
 2:928,
12:2743,
18:4095,
}),
(25,16) : ( 0,  {
50:8830,
46:1170,
}),
(25,17) : ( 0,  {
41:3087,
 2:3186,
35:3207,
 4:520,
}),
(25,18) : ( 0,  {9:10000}),
(25,19) : ( 0,  {
 0:131,
12:8866,
 2:966,
 4:37,
}),
(25,20) : ( 0,  {
 0:459,
 2:650,
12:1763,
18:7128,
}),
(25,21) : ( 0,  {
 0:1104,
25:409,
 2:542,
18:7945,
}),
(25,22) : ( 0,  {
 0:2378,
 2:626,
12:2450,
18:4546,
}),
(25,23) : ( 0,  {
50:2260,
53:7740,
}),
(25,24) : ( 0,  {
41:4558,
 2:3373,
35:1536,
 4:533,
}),
(25,25) : ( 0,  {9:10000}),
(25,26) : ( 0,  {
 0:61,
12:9047,
 2:815,
 4:77,
}),
(25,27) : ( 0,  {
 0:217,
 2:519,
12:1855,
18:7409,
}),
(25,28) : ( 0,  {
 0:543,
25:2790,
 2:362,
18:6305,
}),
(25,29) : ( 0,  {
 0:1178,
25:2293,
 2:355,
18:6174,
}),
(25,30) : ( 0,  {
 0:549,
 2:2654,
12:444,
18:6353,
}),
(25,31) : ( 0,  {
 0:2441,
 2:491,
12:2650,
18:4418,
}),
(25,32) : ( 0,  {
 2:141,
53:9859,
}),
(25,33) : ( 0,  {
41:5189,
 2:3469,
35:770,
 4:572,
}),
(25,34) : ( 0,  {9:10000}),
(25,35) : ( 0,  {
 0:36,
12:9114,
 2:723,
 4:127,
}),
(25,36) : ( 0,  {
 0:99,
 2:468,
12:2247,
18:7186,
}),
(25,37) : ( 0,  {
 0:265,
25:3178,
 2:290,
18:6267,
}),
(25,38) : ( 0,  {
 0:583,
25:5279,
 2:233,
18:3905,
}),
(25,39) : ( 0,  {
 0:1211,
25:2438,
 2:279,
18:6072,
}),
(25,40) : ( 0,  {
 0:31,
12:9126,
 2:661,
 4:182,
}),
(25,41) : ( 0,  {
 0:39,
 2:458,
12:2786,
18:6717,
}),
(25,42) : ( 0,  {
 0:127,
25:2583,
 2:271,
18:7019,
}),
(25,43) : ( 0,  {
 0:287,
25:5956,
 2:190,
18:3567,
}),
(25,44) : ( 0,  {
 0:599,
25:5711,
 2:187,
18:3503,
}),
(25,45) : ( 0,  {
 0:9,
 2:468,
12:3395,
18:6128,
}),
(25,46) : ( 0,  {
 0:57,
25:1507,
 2:278,
18:8158,
}),
(25,47) : ( 0,  {
 0:140,
25:5493,
 2:186,
18:4181,
}),
(25,48) : ( 0,  {
 0:296,
25:6528,
 2:158,
18:3018,
}),
(25,49) : ( 0,  {
 0:24,
25:196,
 2:298,
18:9482,
}),
(25,50) : ( 0,  {
 0:67,
25:4471,
 2:200,
18:5262,
}),
(25,51) : ( 0,  {
 0:146,
25:6132,
 2:161,
18:3561,
}),
(25,52) : ( 0,  {36:10000}),
(25,53) : ( 0,  {
 0:71,
25:5140,
 2:179,
18:4610,
}),
(25,54) : ( 0,  {36:10000}),
(26, 0) : ( 0,  {19:10000}),
(26, 1) : ( 0,  {2:10000}),
(26, 2) : ( -1, {35:10000}),
(26, 3) : ( 0,  {14:10000}),
(26, 4) : ( 0,  {
41:4597,
35:4909,
36:477,
54:17,
}),
(26, 5) : ( 0,  {14:10000}),
(26, 6) : ( 0,  {
12:3220,
 2:5430,
 4:1335,
18:15,
}),
(26, 7) : ( 0,  {41:10000}),
(26, 8) : ( 0,  {9:10000}),
(26, 9) : ( 0,  {
 2:2928,
26:3498,
 4:1362,
18:2212,
}),
(26,10) : ( 0,  {
 0:429,
12:3583,
 2:4938,
 4:1050,
}),
(26,11) : ( 0,  {36:10000}),
(26,12) : ( 0,  {9:10000}),
(26,13) : ( 0,  {
 2:1699,
26:5384,
 4:1250,
18:1667,
}),
(26,14) : ( 0,  {
 2:3332,
26:3084,
 4:923,
18:2661,
}),
(26,15) : ( 0,  {
 0:647,
12:3754,
 2:4662,
 4:937,
}),
(26,16) : ( 0,  {36:10000}),
(26,17) : ( 0,  {20:10000}),
(26,18) : ( 0,  {9:10000}),
(26,19) : ( 0,  {13:10000}),
(26,20) : ( 0,  {
35:153,
 2:1768,
26:5863,
 4:655,
18:1561,
}),
(26,21) : ( 0,  {
 2:3533,
26:2819,
 4:738,
18:2910,
}),
(26,22) : ( 0,  {
 0:760,
12:3837,
 2:4495,
 4:908,
}),
(26,23) : ( 0,  {36:10000}),
(26,24) : ( 0,  {20:10000}),
(26,25) : ( 0,  {9:10000}),
(26,26) : ( 0,  {13:10000}),
(26,27) : ( 0,  {13:10000}),
(26,28) : ( 0,  {
35:664,
 2:1812,
26:5565,
 4:413,
18:1546,
}),
(26,29) : ( 0,  {
 2:3637,
26:2627,
 4:678,
18:3058,
}),
(26,30) : ( 0,  {
35:163,
 2:3126,
26:4972,
 4:682,
18:1057,
}),
(26,31) : ( 0,  {
 0:821,
12:3876,
 2:4382,
 4:921,
}),
(26,32) : ( 0,  {27:10000}),
(26,33) : ( 0,  {28:10000}),
(26,34) : ( 0,  {9:10000}),
(26,35) : ( 0,  {13:10000}),
(26,36) : ( 0,  {19:10000}),
(26,37) : ( 0,  {
35:2894,
 2:971,
26:4832,
 4:371,
18:932,
}),
(26,38) : ( 0,  {
35:824,
 2:1843,
26:5442,
 4:323,
18:1568,
}),
(26,39) : ( 0,  {
 2:3691,
26:2472,
 4:681,
18:3156,
}),
(26,40) : ( 0,  {13:10000}),
(26,41) : ( 0,  {19:10000}),
(26,42) : ( 0,  {19:10000}),
(26,43) : ( 0,  {
35:3267,
 2:966,
26:4601,
 4:272,
18:894,
}),
(26,44) : ( 0,  {
35:810,
 2:1868,
26:5406,
 4:308,
18:1608,
}),
(26,45) : ( 0,  {13:10000}),
(26,46) : ( 0,  {19:10000}),
(26,47) : ( 0,  {
35:4369,
 2:547,
26:4214,
 4:276,
18:594,
}),
(26,48) : ( 0,  {
35:3348,
 2:977,
26:4515,
 4:253,
18:907,
}),
(26,49) : ( 0,  {19:10000}),
(26,50) : ( 0,  {19:10000}),
(26,51) : ( 0,  {
35:4497,
 2:551,
26:4103,
 4:255,
18:594,
}),
(26,52) : ( 0,  {19:10000}),
(26,53) : ( 0,  {19:10000}),
(26,54) : ( 0,  {19:10000}),
(27, 0) : ( 0,  {27:10000}),
(27, 1) : ( 0,  {2:10000}),
(27, 2) : ( -1, {36:10000}),
(27, 3) : ( 0,  {14:10000}),
(27, 4) : ( 0,  {36:10000}),
(27, 5) : ( 0,  {14:10000}),
(27, 6) : ( 0,  {21:10000}),
(27, 7) : ( 0,  {36:10000}),
(27, 8) : ( 0,  {14:10000}),
(27, 9) : ( 0,  {14:10000}),
(27,10) : ( 0,  {
12:938,
 2:5431,
19:1424,
 4:1816,
18:391,
}),
(27,11) : ( 0,  {36:10000}),
(27,12) : ( 0,  {14:10000}),
(27,13) : ( 0,  {20:10000}),
(27,14) : ( 0,  {
36:1151,
 2:2752,
27:1760,
 4:1307,
26:3030,
}),
(27,15) : ( 0,  {
 8:177,
12:1739,
 2:5981,
 4:1677,
13:426,
}),
(27,16) : ( 0,  {27:10000}),
(27,17) : ( 0,  {20:10000}),
(27,18) : ( 0,  {14:10000}),
(27,19) : ( 0,  {20:10000}),
(27,20) : ( 0,  {20:10000}),
(27,21) : ( 0,  {
27:2743,
 2:2990,
19:174,
 4:1022,
26:3071,
}),
(27,22) : ( 0,  {
 0:20,
 8:946,
 2:6171,
 4:1634,
12:1229,
}),
(27,23) : ( 0,  {27:10000}),
(27,24) : ( 0,  {20:10000}),
(27,25) : ( 0,  {9:10000}),
(27,26) : ( 0,  {20:10000}),
(27,27) : ( 0,  {20:10000}),
(27,28) : ( 0,  {
36:3394,
 2:1518,
27:2579,
 4:720,
26:1789,
}),
(27,29) : ( 0,  {
27:2581,
 2:3113,
19:903,
 4:911,
26:2492,
}),
(27,30) : ( 0,  {
36:3725,
 2:2350,
27:1442,
 4:1064,
26:1419,
}),
(27,31) : ( 0,  {
 0:79,
 8:997,
 2:6082,
 4:1637,
12:1205,
}),
(27,32) : ( 0,  {27:10000}),
(27,33) : ( 0,  {20:10000}),
(27,34) : ( 0,  {9:10000}),
(27,35) : ( 0,  {20:10000}),
(27,36) : ( 0,  {20:10000}),
(27,37) : ( 0,  {27:10000}),
(27,38) : ( 0,  {
36:2917,
 2:1570,
27:3135,
 4:573,
26:1805,
}),
(27,39) : ( 0,  {
27:2418,
 2:3179,
19:1344,
 4:886,
26:2173,
}),
(27,40) : ( 0,  {20:10000}),
(27,41) : ( 0,  {20:10000}),
(27,42) : ( 0,  {27:10000}),
(27,43) : ( 0,  {
36:4709,
 2:820,
27:2960,
 4:438,
26:1073,
}),
(27,44) : ( 0,  {
36:2586,
 2:1606,
27:3409,
 4:532,
26:1867,
}),
(27,45) : ( 0,  {20:10000}),
(27,46) : ( 0,  {27:10000}),
(27,47) : ( 0,  {27:10000}),
(27,48) : ( 0,  {
36:4435,
 2:842,
27:3230,
 4:389,
26:1104,
}),
(27,49) : ( 0,  {27:10000}),
(27,50) : ( 0,  {27:10000}),
(27,51) : ( 0,  {27:10000}),
(27,52) : ( 0,  {19:10000}),
(27,53) : ( 0,  {27:10000}),
(27,54) : ( 0,  {19:10000}),
(28, 0) : ( 0,  {37:10000}),
(28, 1) : ( 0,  {2:10000}),
(28, 2) : ( -1, {37:10000}),
(28, 3) : ( 0,  {14:10000}),
(28, 4) : ( 0,  {27:10000}),
(28, 5) : ( 0,  {14:10000}),
(28, 6) : ( 0,  {21:10000}),
(28, 7) : ( 0,  {27:10000}),
(28, 8) : ( 0,  {14:10000}),
(28, 9) : ( 0,  {21:10000}),
(28,10) : ( 0,  {
20:1018,
 2:4833,
19:1052,
 4:2084,
13:1013,
}),
(28,11) : ( 0,  {27:10000}),
(28,12) : ( 0,  {14:10000}),
(28,13) : ( 0,  {28:10000}),
(28,14) : ( 0,  {28:10000}),
(28,15) : ( 0,  {
 8:32,
 9:255,
 2:5430,
 4:1882,
13:2401,
}),
(28,16) : ( 0,  {27:10000}),
(28,17) : ( 0,  {20:10000}),
(28,18) : ( 0,  {14:10000}),
(28,19) : ( 0,  {20:10000}),
(28,20) : ( 0,  {28:10000}),
(28,21) : ( 0,  {
20:742,
 2:2677,
27:3373,
 4:1188,
28:2020,
}),
(28,22) : ( 0,  {
 8:328,
 9:645,
 2:5718,
 4:1805,
13:1504,
}),
(28,23) : ( 0,  {27:10000}),
(28,24) : ( 0,  {20:10000}),
(28,25) : ( 0,  {14:10000}),
(28,26) : ( 0,  {20:10000}),
(28,27) : ( 0,  {28:10000}),
(28,28) : ( 0,  {28:10000}),
(28,29) : ( 0,  {
20:1601,
 2:2833,
27:2826,
 4:1029,
28:1711,
}),
(28,30) : ( 0,  {28:10000}),
(28,31) : ( 0,  {
 8:509,
 9:847,
 2:5855,
 4:1793,
13:996,
}),
(28,32) : ( 0,  {27:10000}),
(28,33) : ( 0,  {20:10000}),
(28,34) : ( 0,  {14:10000}),
(28,35) : ( 0,  {20:10000}),
(28,36) : ( 0,  {28:10000}),
(28,37) : ( 0,  {28:10000}),
(28,38) : ( 0,  {
28:3063,
 2:1411,
27:2287,
 4:663,
37:2576,
}),
(28,39) : ( 0,  {
20:2154,
 2:2916,
27:2521,
 4:981,
28:1428,
}),
(28,40) : ( 0,  {20:10000}),
(28,41) : ( 0,  {28:10000}),
(28,42) : ( 0,  {28:10000}),
(28,43) : ( 0,  {28:10000}),
(28,44) : ( 0,  {
28:3329,
 2:1466,
27:2477,
 4:595,
37:2133,
}),
(28,45) : ( 0,  {28:10000}),
(28,46) : ( 0,  {28:10000}),
(28,47) : ( 0,  {28:10000}),
(28,48) : ( 0,  {28:10000}),
(28,49) : ( 0,  {28:10000}),
(28,50) : ( 0,  {
28:2847,
 2:251,
27:893,
 4:485,
37:5524,
}),
(28,51) : ( 0,  {28:10000}),
(28,52) : ( 0,  {13:10000}),
(28,53) : ( 0,  {
28:3100,
 2:282,
27:1028,
 4:401,
37:5189,
}),
(28,54) : ( 0,  {13:10000}),
(29, 0) : ( 0,  {37:10000}),
(29, 1) : ( 0,  {2:10000}),
(29, 2) : ( -1, {38:10000}),
(29, 3) : ( 0,  {14:10000}),
(29, 4) : ( 0,  {20:10000}),
(29, 5) : ( 0,  {14:10000}),
(29, 6) : ( 0,  {21:10000}),
(29, 7) : ( 0,  {20:10000}),
(29, 8) : ( 0,  {14:10000}),
(29, 9) : ( 0,  {21:10000}),
(29,10) : ( 0,  {29:10000}),
(29,11) : ( 0,  {20:10000}),
(29,12) : ( 0,  {14:10000}),
(29,13) : ( 0,  {21:10000}),
(29,14) : ( 0,  {29:10000}),
(29,15) : ( 0,  {
 9:905,
 2:5095,
 4:2084,
10:118,
14:1798,
}),
(29,16) : ( 0,  {20:10000}),
(29,17) : ( 0,  {20:10000}),
(29,18) : ( 0,  {14:10000}),
(29,19) : ( 0,  {21:10000}),
(29,20) : ( 0,  {
 2:814,
 4:1784,
29:929,
38:5844,
39:629,
}),
(29,21) : ( 0,  {29:10000}),
(29,22) : ( 0,  {
 9:1348,
 2:5427,
 4:1943,
10:487,
14:795,
}),
(29,23) : ( 0,  {20:10000}),
(29,24) : ( 0,  {20:10000}),
(29,25) : ( 0,  {14:10000}),
(29,26) : ( 0,  {21:10000}),
(29,27) : ( 0,  {
44:2152,
 2:238,
 4:1704,
38:4404,
39:1502,
}),
(29,28) : ( 0,  {
28:1627,
 2:1118,
 4:1100,
29:2560,
38:3595,
}),
(29,29) : ( 0,  {
20:54,
 2:2652,
 4:1169,
21:3245,
28:2880,
}),
(29,30) : ( 0,  {21:10000}),
(29,31) : ( 0,  {
 9:1620,
 2:5587,
 4:1900,
10:679,
14:214,
}),
(29,32) : ( 0,  {20:10000}),
(29,33) : ( 0,  {20:10000}),
(29,34) : ( 0,  {14:10000}),
(29,35) : ( 0,  {21:10000}),
(29,36) : ( 0,  {
44:3201,
39:1479,
 4:1609,
38:3654,
 7:57,
}),
(29,37) : ( 0,  {
28:123,
 2:483,
 4:974,
29:2472,
38:5948,
}),
(29,38) : ( 0,  {
28:2784,
 2:1280,
 4:793,
29:3059,
38:2084,
}),
(29,39) : ( 0,  {
20:446,
 2:2766,
 4:1073,
21:3501,
28:2214,
}),
(29,40) : ( 0,  {21:10000}),
(29,41) : ( 0,  {
44:3245,
39:1475,
 4:1290,
38:3703,
 7:287,
}),
(29,42) : ( 0,  {
 2:184,
 4:940,
29:1588,
38:6439,
39:849,
}),
(29,43) : ( 0,  {
28:1249,
 2:616,
 4:639,
29:2956,
38:4540,
}),
(29,44) : ( 0,  {
28:3561,
 2:1372,
 4:673,
29:3305,
38:1089,
}),
(29,45) : ( 0,  {
44:2782,
39:1481,
 4:1219,
38:4155,
 7:363,
}),
(29,46) : ( 0,  {
 2:55,
 4:955,
29:1483,
38:6569,
39:938,
}),
(29,47) : ( 0,  {
28:703,
 2:304,
 4:596,
29:2907,
38:5490,
}),
(29,48) : ( 0,  {
28:2015,
 2:697,
 4:506,
29:3196,
38:3586,
}),
(29,49) : ( 0,  {
 2:8,
 4:995,
29:1890,
38:6582,
39:525,
}),
(29,50) : ( 0,  {
28:646,
 2:167,
 4:607,
29:2885,
38:5695,
}),
(29,51) : ( 0,  {
28:1460,
 2:379,
 4:457,
29:3143,
38:4561,
}),
(29,52) : ( 0,  {
 8:1513,
 9:2728,
13:5374,
23:385,
}),
(29,53) : ( 0,  {
28:1397,
 2:238,
 4:466,
29:3118,
38:4781,
}),
(29,54) : ( 0,  {
 8:1679,
 9:2762,
13:5148,
23:411,
}),
(30, 0) : ( 0,  {
41:3228,
 2:3493,
35:2400,
 4:879,
}),
(30, 1) : ( 0,  {2:10000}),
(30, 2) : ( 0,  {
20:1341,
 2:2452,
 4:1970,
21:1778,
14:2459,
}),
(30, 3) : ( 0,  {21:10000}),
(30, 4) : ( 0,  {21:10000}),
(30, 5) : ( 0,  {14:10000}),
(30, 6) : ( 0,  {30:10000}),
(30, 7) : ( 0,  {14:10000}),
(30, 8) : ( 0,  {14:10000}),
(30, 9) : ( 0,  {
44:573,
 2:2629,
 4:5739,
38:84,
39:975,
}),
(30,10) : ( 0,  {
 0:487,
 1:176,
 2:4925,
 3:683,
 4:3729,
}),
(30,11) : ( 0,  {14:10000}),
(30,12) : ( 0,  {4:10000}),
(30,13) : ( 0,  {
44:1158,
 2:1409,
 4:5447,
39:1986,
}),
(30,14) : ( 0,  {
 9:399,
 2:3925,
 4:4146,
10:1208,
14:322,
}),
(30,15) : ( 0,  {
 0:679,
 1:268,
 2:5022,
 3:798,
 4:3233,
}),
(30,16) : ( 0,  {14:10000}),
(30,17) : ( 0,  {14:10000}),
(30,18) : ( 0,  {4:10000}),
(30,19) : ( 0,  {
44:1402,
 2:820,
 4:5358,
39:2420,
}),
(30,20) : ( 0,  {
 2:2554,
 4:4348,
21:2066,
14:459,
15:573,
}),
(30,21) : ( 0,  {
 9:121,
 2:4559,
 4:3367,
10:775,
 6:1178,
}),
(30,22) : ( 0,  {
 0:782,
 1:301,
 2:5034,
 3:874,
 4:3009,
}),
(30,23) : ( 0,  {14:10000}),
(30,24) : ( 0,  {14:10000}),
(30,25) : ( 0,  {4:10000}),
(30,26) : ( 0,  {
44:1520,
 2:546,
 4:5373,
39:2561,
}),
(30,27) : ( 0,  {
 2:1801,
 4:4270,
21:2365,
30:554,
29:1010,
}),
(30,28) : ( 0,  {
 2:3106,
 4:3433,
10:230,
14:2206,
15:1025,
}),
(30,29) : ( 0,  {
 1:96,
 2:4871,
 4:3003,
10:531,
 6:1499,
}),
(30,30) : ( 0,  {
 9:854,
 2:4141,
 4:2901,
10:860,
14:1244,
}),
(30,31) : ( 0,  {
 0:838,
 1:305,
 2:5005,
 3:932,
 4:2920,
}),
(30,32) : ( 0,  {14:10000}),
(30,33) : ( 0,  {14:10000}),
(30,34) : ( 0,  {4:10000}),
(30,35) : ( 0,  {
44:1576,
 2:427,
 4:5440,
39:2557,
}),
(30,36) : ( 0,  {
 2:1524,
 4:4442,
21:1868,
30:258,
29:1908,
}),
(30,37) : ( 0,  {
 2:2393,
 4:3482,
21:1824,
14:1394,
15:907,
}),
(30,38) : ( 0,  {
 2:3383,
 4:3004,
10:1477,
14:2024,
15:112,
}),
(30,39) : ( 0,  {
 1:185,
 2:5022,
 4:2845,
10:420,
 6:1528,
}),
(30,40) : ( 0,  {
44:1603,
 2:385,
 4:5531,
39:2481,
}),
(30,41) : ( 0,  {
 2:1395,
 4:4536,
21:1824,
30:137,
29:2108,
}),
(30,42) : ( 0,  {
 2:2049,
 4:3527,
21:2696,
14:984,
15:744,
}),
(30,43) : ( 0,  {
 2:2651,
 4:3020,
21:636,
14:2462,
15:1231,
}),
(30,44) : ( 0,  {
 9:225,
 2:3523,
 4:2813,
10:1762,
14:1677,
}),
(30,45) : ( 0,  {
 2:1340,
 4:4591,
21:2002,
30:103,
29:1964,
}),
(30,46) : ( 0,  {
 2:1889,
 4:3570,
21:2981,
14:887,
15:673,
}),
(30,47) : ( 0,  {
 2:2298,
 4:3050,
21:1551,
14:2044,
15:1057,
}),
(30,48) : ( 0,  {
 2:2786,
 4:2814,
10:85,
14:3002,
15:1313,
}),
(30,49) : ( 0,  {
 2:1821,
 4:3611,
21:2975,
14:946,
15:647,
}),
(30,50) : ( 0,  {
 2:2131,
 4:3088,
21:1861,
14:1940,
15:980,
}),
(30,51) : ( 0,  {
 2:2427,
 4:2838,
21:846,
14:2669,
15:1220,
}),
(30,52) : ( 0,  {9:10000}),
(30,53) : ( 0,  {
 2:2260,
 4:2872,
21:1167,
14:2561,
15:1140,
}),
(30,54) : ( 0,  {9:10000}),
(31, 0) : ( 0,  {43:10000}),
(31, 1) : ( 0,  {2:10000}),
(31, 2) : ( -1, {39:10000}),
(31, 3) : ( 0,  {14:10000}),
(31, 4) : ( 0,  {14:10000}),
(31, 5) : ( 0,  {
39:3466,
44:3317,
 7:3217,
}),
(31, 6) : ( 0,  {21:10000}),
(31, 7) : ( 0,  {14:10000}),
(31, 8) : ( 0,  {
39:4661,
44:1678,
 7:3661,
}),
(31, 9) : ( 0,  {
39:7175,
31:952,
 4:1838,
 7:35,
}),
(31,10) : ( 0,  {39:10000}),
(31,11) : ( 0,  {14:10000}),
(31,12) : ( 0,  {4:10000}),
(31,13) : ( 0,  {
39:7288,
31:1336,
 7:1376,
}),
(31,14) : ( 0,  {
 2:1407,
39:4474,
 4:1963,
31:2156,
}),
(31,15) : ( 0,  {
 0:46,
 2:4641,
 4:2381,
10:2110,
15:822,
}),
(31,16) : ( 0,  {14:10000}),
(31,17) : ( 0,  {14:10000}),
(31,18) : ( 0,  {4:10000}),
(31,19) : ( 0,  {
39:6797,
31:1504,
 7:1699,
}),
(31,20) : ( 0,  {
 2:151,
39:6462,
 4:1018,
31:2369,
}),
(31,21) : ( 0,  {
 2:2118,
39:533,
 4:1803,
29:2713,
31:2833,
}),
(31,22) : ( 0,  {
 0:169,
 2:4607,
 4:2111,
10:2874,
15:239,
}),
(31,23) : ( 0,  {9:10000}),
(31,24) : ( 0,  {14:10000}),
(31,25) : ( 0,  {4:10000}),
(31,26) : ( 0,  {
39:6552,
31:1582,
 7:1866,
}),
(31,27) : ( 0,  {
39:6919,
31:2449,
 7:632,
}),
(31,28) : ( 0,  {
 2:781,
39:5327,
 4:1046,
31:2846,
}),
(31,29) : ( 0,  {
 2:1871,
30:4046,
21:17,
22:1326,
29:2740,
}),
(31,30) : ( 0,  {29:10000}),
(31,31) : ( 0,  {
 0:221,
 1:35,
 2:4622,
 4:2003,
10:3119,
}),
(31,32) : ( 0,  {9:10000}),
(31,33) : ( 0,  {14:10000}),
(31,34) : ( 0,  {4:10000}),
(31,35) : ( 0,  {
39:6429,
31:1615,
 7:1956,
}),
(31,36) : ( 0,  {
39:6706,
31:2466,
 7:828,
}),
(31,37) : ( 0,  {
 2:135,
39:6362,
 4:616,
31:2887,
}),
(31,38) : ( 0,  {
 2:1105,
39:3518,
 4:1011,
29:1254,
31:3112,
}),
(31,39) : ( 0,  {
 2:2130,
30:3506,
21:1602,
22:1809,
29:953,
}),
(31,40) : ( 0,  {
39:6367,
31:1626,
 7:2007,
}),
(31,41) : ( 0,  {
39:6598,
31:2466,
 7:936,
}),
(31,42) : ( 0,  {
39:6779,
31:2893,
 7:328,
}),
(31,43) : ( 0,  {
 2:442,
39:5788,
 4:688,
31:3082,
}),
(31,44) : ( 0,  {
 2:1277,
 4:797,
29:4602,
22:13,
31:3311,
}),
(31,45) : ( 0,  {
39:6543,
31:2458,
 7:999,
}),
(31,46) : ( 0,  {
39:6679,
31:2877,
 7:444,
}),
(31,47) : ( 0,  {
 2:131,
39:6249,
 4:544,
31:3076,
}),
(31,48) : ( 0,  {
 2:607,
39:3778,
 4:625,
29:1763,
31:3227,
}),
(31,49) : ( 0,  {
39:6627,
31:2859,
 7:514,
}),
(31,50) : ( 0,  {
39:6394,
31:3059,
 4:538,
 7:9,
}),
(31,51) : ( 0,  {
 2:294,
39:5166,
 4:574,
29:787,
31:3179,
}),
(31,52) : ( 0,  {
 9:5313,
 5:1579,
 6:2680,
23:428,
}),
(31,53) : ( 0,  {
 2:156,
39:5365,
 4:583,
29:739,
31:3157,
}),
(31,54) : ( 0,  {
 9:5073,
 5:1758,
 6:2714,
23:455,
}),
(32, 0) : ( 0,  {2:10000}),
(32, 1) : ( 0,  {2:10000}),
(32, 2) : ( 0,  {4:10000}),
(32, 3) : ( 0,  {
52:481,
 4:1592,
46:4142,
 7:3785,
}),
(32, 4) : ( 0,  {4:10000}),
(32, 5) : ( 0,  {
52:5974,
 4:977,
46:1706,
 7:1343,
}),
(32, 6) : ( 0,  {4:10000}),
(32, 7) : ( 0,  {4:10000}),
(32, 8) : ( 0,  {
52:8534,
 4:468,
46:604,
 7:394,
}),
(32, 9) : ( 0,  {4:10000}),
(32,10) : ( 0,  {4:10000}),
(32,11) : ( 0,  {4:10000}),
(32,12) : ( 0,  {
52:9641,
 4:13,
46:163,
 7:183,
}),
(32,13) : ( 0,  {
18:1494,
11:702,
52:3424,
 7:4380,
}),
(32,14) : ( 0,  {4:10000}),
(32,15) : ( 0,  {4:10000}),
(32,16) : ( 0,  {4:10000}),
(32,17) : ( 0,  {4:10000}),
(32,18) : ( 0,  {
16:1,
52:5009,
54:4990,
}),
(32,19) : ( 0,  {
18:1426,
11:3496,
52:4173,
 7:905,
}),
(32,20) : ( 0,  {
18:2199,
11:2770,
52:597,
 7:4434,
}),
(32,21) : ( 0,  {4:10000}),
(32,22) : ( 0,  {4:10000}),
(32,23) : ( 0,  {4:10000}),
(32,24) : ( 0,  {4:10000}),
(32,25) : ( -1, {54:10000}),
(32,26) : ( 0,  {
16:1480,
18:1398,
11:2618,
52:4504,
}),
(32,27) : ( 0,  {
18:2126,
11:5525,
52:1364,
 7:985,
}),
(32,28) : ( 0,  {
 0:202,
11:5023,
12:2598,
 7:2177,
}),
(32,29) : ( 0,  {4:10000}),
(32,30) : ( 0,  {4:10000}),
(32,31) : ( 0,  {4:10000}),
(32,32) : ( 0,  {4:10000}),
(32,33) : ( 0,  {4:10000}),
(32,34) : ( 0,  {
32:54,
54:9946,
}),
(32,35) : ( 0,  {
16:2930,
18:1391,
11:1054,
52:4625,
}),
(32,36) : ( 0,  {
16:1290,
18:2093,
11:4904,
52:1713,
}),
(32,37) : ( 0,  {
18:1799,
11:6350,
12:692,
 7:1159,
}),
(32,38) : ( 0,  {
 0:396,
 8:705,
11:6802,
12:2097,
}),
(32,39) : ( 0,  {4:10000}),
(32,40) : ( 0,  {
16:3436,
18:1396,
11:528,
52:4640,
}),
(32,41) : ( 0,  {
16:2727,
18:2081,
11:3337,
52:1855,
}),
(32,42) : ( 0,  {
16:994,
18:2441,
11:6260,
52:305,
}),
(32,43) : ( 0,  {
 0:126,
 8:1141,
11:7105,
12:1628,
}),
(32,44) : ( 0,  {
 0:423,
 8:2486,
11:6587,
12:504,
}),
(32,45) : ( 0,  {
16:3229,
18:2080,
11:2801,
52:1890,
}),
(32,46) : ( 0,  {
16:2421,
18:2426,
11:4697,
52:456,
}),
(32,47) : ( 0,  {
 0:1,
 8:1361,
11:7244,
12:1394,
}),
(32,48) : ( 0,  {
 0:155,
 8:2903,
11:6890,
12:52,
}),
(32,49) : ( 0,  {
16:2918,
18:2423,
11:4158,
52:501,
}),
(32,50) : ( 0,  {
 8:404,
16:1632,
11:5681,
12:2283,
}),
(32,51) : ( 0,  {
 0:40,
 8:2929,
11:6759,
16:272,
}),
(32,52) : ( 0,  {
39:1543,
44:694,
 7:7763,
}),
(32,53) : ( 0,  {
 8:2739,
16:714,
11:6380,
12:167,
}),
(32,54) : ( 0,  {
39:1940,
44:408,
 7:7652,
}),
(33, 0) : ( 0,  {
 0:151,
12:8815,
 2:755,
 4:279,
}),
(33, 1) : ( 0,  {2:10000}),
(33, 2) : ( 0,  {
 0:250,
 8:475,
 5:6412,
16:2863,
}),
(33, 3) : ( 0,  {
41:1355,
 2:24,
35:1281,
 4:7340,
}),
(33, 4) : ( 0,  {
 9:4776,
10:319,
 4:450,
14:1170,
 7:3285,
}),
(33, 5) : ( 0,  {
41:1020,
35:1851,
52:1489,
 7:5640,
}),
(33, 6) : ( 0,  {
 0:1387,
12:2645,
 4:3536,
 7:2432,
}),
(33, 7) : ( 0,  {
29:1340,
 4:223,
21:4760,
22:267,
 7:3410,
}),
(33, 8) : ( 0,  {
18:1037,
35:489,
52:3783,
 7:4691,
}),
(33, 9) : ( 0,  {
 0:729,
11:1784,
12:2836,
 7:4651,
}),
(33,10) : ( 0,  {
 0:2088,
 8:2933,
 4:334,
 5:826,
 7:3819,
}),
(33,11) : ( 0,  {
39:6383,
31:811,
 7:2806,
}),
(33,12) : ( 0,  {
18:1339,
11:2323,
52:4372,
 7:1966,
}),
(33,13) : ( 0,  {
 0:407,
11:6207,
12:2928,
 7:458,
}),
(33,14) : ( 0,  {
 0:1138,
 8:1530,
11:4326,
 5:2638,
 7:368,
}),
(33,15) : ( 0,  {
 0:2367,
 8:1951,
11:1620,
 5:2429,
 7:1633,
}),
(33,16) : ( 0,  {
39:6498,
31:1330,
 7:2172,
}),
(33,17) : ( 0,  {
44:1436,
 2:423,
 4:6635,
38:1125,
39:381,
}),
(33,18) : ( 0,  {
18:1374,
11:4032,
52:4487,
 7:107,
}),
(33,19) : ( 0,  {
 0:145,
 8:2150,
11:6755,
12:950,
}),
(33,20) : ( 0,  {
 0:672,
 8:846,
11:1230,
 5:3514,
16:3738,
}),
(33,21) : ( 0,  {
 0:1271,
16:1475,
11:2253,
 5:4807,
24:194,
}),
(33,22) : ( 0,  {
 0:2504,
 8:1483,
11:2779,
 5:3198,
 7:36,
}),
(33,23) : ( 0,  {
39:6552,
31:1582,
 7:1866,
}),
(33,24) : ( 0,  {
44:1520,
 2:546,
 4:5373,
39:2561,
}),
(33,25) : ( 0,  {
16:1480,
18:1398,
11:2618,
52:4504,
}),
(33,26) : ( 0,  {
 0:23,
 8:3185,
11:6294,
16:498,
}),
(33,27) : ( 0,  {
 0:419,
 8:301,
 5:4185,
16:5095,
}),
(33,28) : ( 0,  {
 0:723,
16:3563,
11:113,
 5:4724,
24:877,
}),
(33,29) : ( 0,  {
 0:1331,
16:2368,
11:661,
 5:4894,
24:746,
}),
(33,30) : ( 0,  {
 0:833,
 3:748,
 4:4007,
 5:3514,
 7:898,
}),
(33,31) : ( 0,  {
 0:2570,
 8:1266,
11:1057,
 5:3555,
16:1552,
}),
(33,32) : ( 0,  {
39:6577,
31:1700,
 7:1723,
}),
(33,33) : ( 0,  {
44:962,
 2:623,
 4:4756,
39:3659,
}),
(33,34) : ( 0,  {
16:2116,
18:1417,
11:1999,
52:4468,
}),
(33,35) : ( 0,  {
 8:3127,
16:1604,
11:5203,
12:66,
}),
(33,36) : ( 0,  {
 0:279,
16:5116,
 5:4536,
24:69,
}),
(33,37) : ( 0,  {
 0:424,
16:3574,
 5:4648,
24:1354,
}),
(33,38) : ( 0,  {
 0:733,
16:2880,
 5:4761,
24:1626,
}),
(33,39) : ( 0,  {
 0:1360,
16:2685,
 5:4932,
24:1023,
}),
(33,40) : ( 0,  {
 8:3022,
16:2257,
11:4549,
12:172,
}),
(33,41) : ( 0,  {
 0:217,
16:5084,
 5:4516,
24:183,
}),
(33,42) : ( 0,  {
 0:282,
16:3528,
 5:4609,
24:1581,
}),
(33,43) : ( 0,  {
 0:432,
16:2788,
 5:4684,
24:2096,
}),
(33,44) : ( 0,  {
 0:741,
16:2494,
 5:4778,
24:1987,
}),
(33,45) : ( 0,  {
 0:193,
16:5072,
 5:4508,
24:227,
}),
(33,46) : ( 0,  {
 0:219,
16:3515,
 5:4591,
24:1675,
}),
(33,47) : ( 0,  {
 0:290,
16:2756,
 5:4646,
24:2308,
}),
(33,48) : ( 0,  {
 0:443,
16:2413,
 5:4702,
24:2442,
}),
(33,49) : ( 0,  {
 0:197,
16:3518,
 5:4582,
24:1703,
}),
(33,50) : ( 0,  {
 0:228,
16:2752,
 5:4628,
24:2392,
}),
(33,51) : ( 0,  {
 0:302,
16:2387,
 5:4665,
24:2646,
}),
(33,52) : ( 0,  {
16:3715,
21:3035,
22:2246,
29:1004,
}),
(33,53) : ( 0,  {
 0:241,
16:2388,
 5:4647,
24:2724,
}),
(33,54) : ( 0,  {
16:3731,
21:979,
22:2283,
29:3007,
}),
(34, 0) : ( 0,  {8:10000}),
(34, 1) : ( 0,  {2:10000}),
(34, 2) : ( 0,  {25:10000}),
(34, 3) : ( 0,  {
 0:233,
12:4227,
 2:4616,
 4:924,
}),
(34, 4) : ( 0,  {35:10000}),
(34, 5) : ( 0,  {9:10000}),
(34, 6) : ( 0,  {
 0:1313,
12:5807,
 2:2759,
 4:121,
}),
(34, 7) : ( 0,  {41:10000}),
(34, 8) : ( 0,  {9:10000}),
(34, 9) : ( 0,  {
 0:625,
 2:1779,
12:7399,
18:197,
}),
(34,10) : ( 0,  {
 0:1915,
 2:1578,
12:3844,
18:2663,
}),
(34,11) : ( 0,  {46:10000}),
(34,12) : ( 0,  {9:10000}),
(34,13) : ( 0,  {
 0:300,
 2:1246,
12:7842,
18:612,
}),
(34,14) : ( 0,  {
 0:945,
 2:954,
12:1682,
18:6419,
}),
(34,15) : ( 0,  {
 0:2220,
 2:947,
12:2549,
18:4284,
}),
(34,16) : ( 0,  {50:10000}),
(34,17) : ( 0,  {
41:2984,
 2:3227,
35:3291,
 4:498,
}),
(34,18) : ( 0,  {9:10000}),
(34,19) : ( 0,  {
 0:139,
 2:995,
12:8385,
18:481,
}),
(34,20) : ( 0,  {
 0:464,
 2:660,
12:964,
18:7912,
}),
(34,21) : ( 0,  {
 0:1099,
25:1722,
 2:558,
18:6621,
}),
(34,22) : ( 0,  {
 0:2363,
 2:649,
12:2255,
18:4733,
}),
(34,23) : ( 0,  {53:10000}),
(34,24) : ( 0,  {
41:4447,
 2:3414,
35:1628,
 4:511,
}),
(34,25) : ( 0,  {9:10000}),
(34,26) : ( 0,  {
 0:59,
 2:884,
12:8975,
18:82,
}),
(34,27) : ( 0,  {
 0:225,
 2:529,
12:961,
18:8285,
}),
(34,28) : ( 0,  {
 0:543,
25:4536,
 2:378,
18:4543,
}),
(34,29) : ( 0,  {
 0:1171,
25:3601,
 2:376,
18:4852,
}),
(34,30) : ( 0,  {
 0:547,
 2:2661,
12:50,
18:6742,
}),
(34,31) : ( 0,  {
 0:2424,
 2:516,
12:2456,
18:4604,
}),
(34,32) : ( 0,  {51:10000}),
(34,33) : ( 0,  {
41:5075,
 2:3509,
35:866,
 4:550,
}),
(34,34) : ( 0,  {9:10000}),
(34,35) : ( 0,  {
 0:31,
12:9127,
 2:801,
 4:41,
}),
(34,36) : ( 0,  {
 0:107,
 2:478,
12:1310,
18:8105,
}),
(34,37) : ( 0,  {
 0:268,
25:5130,
 2:305,
18:4297,
}),
(34,38) : ( 0,  {
 0:581,
25:7017,
 2:253,
18:2149,
}),
(34,39) : ( 0,  {
 0:1202,
25:3739,
 2:302,
18:4757,
}),
(34,40) : ( 0,  {
 0:27,
12:9138,
 2:740,
 4:95,
}),
(34,41) : ( 0,  {
 0:48,
 2:468,
12:1831,
18:7653,
}),
(34,42) : ( 0,  {
 0:130,
25:4630,
 2:286,
18:4954,
}),
(34,43) : ( 0,  {
 0:286,
25:7900,
 2:210,
18:1604,
}),
(34,44) : ( 0,  {
 0:596,
25:7439,
 2:209,
18:1756,
}),
(34,45) : ( 0,  {
 0:20,
 2:477,
12:2434,
18:7069,
}),
(34,46) : ( 0,  {
 0:63,
25:3592,
 2:292,
18:6053,
}),
(34,47) : ( 0,  {
 0:141,
25:7531,
 2:205,
18:2123,
}),
(34,48) : ( 0,  {
 0:296,
25:8460,
 2:179,
18:1065,
}),
(34,49) : ( 0,  {
 0:29,
25:2293,
 2:312,
18:7366,
}),
(34,50) : ( 0,  {
 0:69,
25:6547,
 2:219,
18:3165,
}),
(34,51) : ( 0,  {
 0:146,
25:8157,
 2:182,
18:1515,
}),
(34,52) : ( 0,  {36:10000}),
(34,53) : ( 0,  {
 0:72,
25:7203,
 2:200,
18:2525,
}),
(34,54) : ( 0,  {27:10000}),
(35, 0) : ( 0,  {19:10000}),
(35, 1) : ( 0,  {2:10000}),
(35, 2) : ( -1, {40:10000}),
(35, 3) : ( 0,  {14:10000}),
(35, 4) : ( 0,  {
40:3130,
41:374,
35:1836,
45:4660,
}),
(35, 5) : ( 0,  {14:10000}),
(35, 6) : ( 0,  {
12:3061,
 2:5460,
 4:1251,
18:228,
}),
(35, 7) : ( 0,  {41:10000}),
(35, 8) : ( 0,  {9:10000}),
(35, 9) : ( 0,  {
35:1757,
 2:2993,
26:1692,
 4:1267,
18:2291,
}),
(35,10) : ( 0,  {
 0:407,
12:3637,
 2:5012,
 4:944,
}),
(35,11) : ( 0,  {36:10000}),
(35,12) : ( 0,  {9:10000}),
(35,13) : ( 0,  {
35:4422,
 2:1779,
26:775,
 4:1237,
18:1787,
}),
(35,14) : ( 0,  {
35:1241,
 2:3360,
26:1929,
 4:794,
18:2676,
}),
(35,15) : ( 0,  {
 0:619,
12:3804,
 2:4748,
 4:829,
}),
(35,16) : ( 0,  {36:10000}),
(35,17) : ( 0,  {20:10000}),
(35,18) : ( 0,  {9:10000}),
(35,19) : ( 0,  {13:10000}),
(35,20) : ( 0,  {
35:5806,
 2:1807,
26:66,
 4:684,
18:1637,
}),
(35,21) : ( 0,  {
35:892,
 2:3545,
26:2084,
 4:588,
18:2891,
}),
(35,22) : ( 0,  {
 0:729,
12:3885,
 2:4586,
 4:800,
}),
(35,23) : ( 0,  {36:10000}),
(35,24) : ( 0,  {20:10000}),
(35,25) : ( 0,  {9:10000}),
(35,26) : ( 0,  {13:10000}),
(35,27) : ( 0,  {13:10000}),
(35,28) : ( 0,  {
 2:1834,
35:6150,
 4:429,
18:1587,
}),
(35,29) : ( 0,  {
35:628,
 2:3640,
26:2196,
 4:515,
18:3021,
}),
(35,30) : ( 0,  {
35:4984,
 2:3126,
26:34,
 4:747,
18:1109,
}),
(35,31) : ( 0,  {
 0:788,
12:3923,
 2:4475,
 4:814,
}),
(35,32) : ( 0,  {27:10000}),
(35,33) : ( 0,  {20:10000}),
(35,34) : ( 0,  {9:10000}),
(35,35) : ( 0,  {13:10000}),
(35,36) : ( 0,  {19:10000}),
(35,37) : ( 0,  {
 2:1011,
35:7702,
 4:337,
18:950,
}),
(35,38) : ( 0,  {
 2:1856,
35:6219,
 4:333,
18:1592,
}),
(35,39) : ( 0,  {
35:403,
 2:3690,
26:2289,
 4:508,
18:3110,
}),
(35,40) : ( 0,  {13:10000}),
(35,41) : ( 0,  {19:10000}),
(35,42) : ( 0,  {19:10000}),
(35,43) : ( 0,  {
 2:998,
35:7882,
 4:228,
18:892,
}),
(35,44) : ( 0,  {
 2:1877,
35:6181,
 4:317,
18:1625,
}),
(35,45) : ( 0,  {13:10000}),
(35,46) : ( 0,  {19:10000}),
(35,47) : ( 0,  {19:10000}),
(35,48) : ( 0,  {
 2:1006,
35:7893,
 4:205,
18:896,
}),
(35,49) : ( 0,  {19:10000}),
(35,50) : ( 0,  {19:10000}),
(35,51) : ( 0,  {19:10000}),
(35,52) : ( 0,  {19:10000}),
(35,53) : ( 0,  {19:10000}),
(35,54) : ( 0,  {19:10000}),
(36, 0) : ( 0,  {27:10000}),
(36, 1) : ( 0,  {2:10000}),
(36, 2) : ( -1, {41:10000}),
(36, 3) : ( 0,  {14:10000}),
(36, 4) : ( 0,  {41:10000}),
(36, 5) : ( 0,  {14:10000}),
(36, 6) : ( 0,  {21:10000}),
(36, 7) : ( 0,  {36:10000}),
(36, 8) : ( 0,  {14:10000}),
(36, 9) : ( 0,  {20:10000}),
(36,10) : ( 0,  {
 2:5455,
26:1367,
 4:1769,
18:1409,
}),
(36,11) : ( 0,  {36:10000}),
(36,12) : ( 0,  {14:10000}),
(36,13) : ( 0,  {20:10000}),
(36,14) : ( 0,  {
36:2856,
 2:2810,
 4:1042,
26:3292,
}),
(36,15) : ( 0,  {
12:263,
 2:5982,
19:346,
 4:1684,
18:1725,
}),
(36,16) : ( 0,  {36:10000}),
(36,17) : ( 0,  {20:10000}),
(36,18) : ( 0,  {14:10000}),
(36,19) : ( 0,  {20:10000}),
(36,20) : ( 0,  {20:10000}),
(36,21) : ( 0,  {
36:2719,
 2:3015,
 4:857,
26:3409,
}),
(36,22) : ( 0,  {
 0:2,
12:2234,
 2:6225,
 4:1539,
}),
(36,23) : ( 0,  {27:10000}),
(36,24) : ( 0,  {20:10000}),
(36,25) : ( 0,  {9:10000}),
(36,26) : ( 0,  {20:10000}),
(36,27) : ( 0,  {20:10000}),
(36,28) : ( 0,  {
36:3259,
 2:1552,
 4:563,
26:1940,
41:2686,
}),
(36,29) : ( 0,  {
36:2568,
 2:3121,
 4:797,
26:3514,
}),
(36,30) : ( 0,  {28:10000}),
(36,31) : ( 0,  {
 0:61,
12:2257,
 2:6129,
 4:1553,
}),
(36,32) : ( 0,  {27:10000}),
(36,33) : ( 0,  {20:10000}),
(36,34) : ( 0,  {9:10000}),
(36,35) : ( 0,  {20:10000}),
(36,36) : ( 0,  {27:10000}),
(36,37) : ( 0,  {27:10000}),
(36,38) : ( 0,  {
36:3132,
 2:1585,
 4:475,
26:1898,
41:2910,
}),
(36,39) : ( 0,  {
36:2408,
 2:3179,
 4:799,
26:3614,
}),
(36,40) : ( 0,  {20:10000}),
(36,41) : ( 0,  {27:10000}),
(36,42) : ( 0,  {27:10000}),
(36,43) : ( 0,  {27:10000}),
(36,44) : ( 0,  {
36:3048,
 2:1611,
 4:462,
26:1932,
41:2947,
}),
(36,45) : ( 0,  {20:10000}),
(36,46) : ( 0,  {27:10000}),
(36,47) : ( 0,  {27:10000}),
(36,48) : ( 0,  {27:10000}),
(36,49) : ( 0,  {27:10000}),
(36,50) : ( 0,  {27:10000}),
(36,51) : ( 0,  {27:10000}),
(36,52) : ( 0,  {19:10000}),
(36,53) : ( 0,  {27:10000}),
(36,54) : ( 0,  {19:10000}),
(37, 0) : ( 0,  {37:10000}),
(37, 1) : ( 0,  {2:10000}),
(37, 2) : ( -1, {42:10000}),
(37, 3) : ( 0,  {14:10000}),
(37, 4) : ( 0,  {36:10000}),
(37, 5) : ( 0,  {14:10000}),
(37, 6) : ( 0,  {21:10000}),
(37, 7) : ( 0,  {36:10000}),
(37, 8) : ( 0,  {14:10000}),
(37, 9) : ( 0,  {21:10000}),
(37,10) : ( 0,  {29:10000}),
(37,11) : ( 0,  {27:10000}),
(37,12) : ( 0,  {14:10000}),
(37,13) : ( 0,  {28:10000}),
(37,14) : ( 0,  {28:10000}),
(37,15) : ( 0,  {
12:121,
 2:5454,
19:2323,
 4:1853,
13:249,
}),
(37,16) : ( 0,  {27:10000}),
(37,17) : ( 0,  {20:10000}),
(37,18) : ( 0,  {14:10000}),
(37,19) : ( 0,  {20:10000}),
(37,20) : ( 0,  {28:10000}),
(37,21) : ( 0,  {
36:3423,
 2:2731,
27:1103,
 4:1112,
37:1631,
}),
(37,22) : ( 0,  {
12:399,
 2:5721,
19:1418,
 4:1810,
13:652,
}),
(37,23) : ( 0,  {27:10000}),
(37,24) : ( 0,  {20:10000}),
(37,25) : ( 0,  {14:10000}),
(37,26) : ( 0,  {20:10000}),
(37,27) : ( 0,  {28:10000}),
(37,28) : ( 0,  {28:10000}),
(37,29) : ( 0,  {
36:2842,
 2:2855,
27:1833,
 4:1001,
37:1469,
}),
(37,30) : ( 0,  {28:10000}),
(37,31) : ( 0,  {
12:571,
 2:5847,
19:907,
 4:1815,
13:860,
}),
(37,32) : ( 0,  {27:10000}),
(37,33) : ( 0,  {20:10000}),
(37,34) : ( 0,  {14:10000}),
(37,35) : ( 0,  {20:10000}),
(37,36) : ( 0,  {28:10000}),
(37,37) : ( 0,  {37:10000}),
(37,38) : ( 0,  {28:10000}),
(37,39) : ( 0,  {
36:2519,
 2:2922,
27:2323,
 4:977,
37:1259,
}),
(37,40) : ( 0,  {20:10000}),
(37,41) : ( 0,  {28:10000}),
(37,42) : ( 0,  {37:10000}),
(37,43) : ( 0,  {37:10000}),
(37,44) : ( 0,  {
36:2617,
 2:1479,
42:2002,
 4:578,
37:3324,
}),
(37,45) : ( 0,  {28:10000}),
(37,46) : ( 0,  {37:10000}),
(37,47) : ( 0,  {37:10000}),
(37,48) : ( 0,  {37:10000}),
(37,49) : ( 0,  {37:10000}),
(37,50) : ( 0,  {37:10000}),
(37,51) : ( 0,  {37:10000}),
(37,52) : ( 0,  {19:10000}),
(37,53) : ( 0,  {37:10000}),
(37,54) : ( 0,  {19:10000}),
(38, 0) : ( 0,  {37:10000}),
(38, 1) : ( 0,  {2:10000}),
(38, 2) : ( -1, {43:10000}),
(38, 3) : ( 0,  {14:10000}),
(38, 4) : ( 0,  {27:10000}),
(38, 5) : ( 0,  {14:10000}),
(38, 6) : ( 0,  {21:10000}),
(38, 7) : ( 0,  {27:10000}),
(38, 8) : ( 0,  {14:10000}),
(38, 9) : ( 0,  {21:10000}),
(38,10) : ( 0,  {29:10000}),
(38,11) : ( 0,  {27:10000}),
(38,12) : ( 0,  {14:10000}),
(38,13) : ( 0,  {28:10000}),
(38,14) : ( 0,  {38:10000}),
(38,15) : ( 0,  {
20:1576,
 2:5163,
 4:1990,
13:1181,
14:90,
}),
(38,16) : ( 0,  {27:10000}),
(38,17) : ( 0,  {20:10000}),
(38,18) : ( 0,  {14:10000}),
(38,19) : ( 0,  {28:10000}),
(38,20) : ( 0,  {38:10000}),
(38,21) : ( 0,  {38:10000}),
(38,22) : ( 0,  {
20:621,
 2:5451,
 4:1915,
13:1531,
14:482,
}),
(38,23) : ( 0,  {27:10000}),
(38,24) : ( 0,  {20:10000}),
(38,25) : ( 0,  {14:10000}),
(38,26) : ( 0,  {28:10000}),
(38,27) : ( 0,  {28:10000}),
(38,28) : ( 0,  {38:10000}),
(38,29) : ( 0,  {
28:3221,
 2:2705,
27:463,
 4:1093,
37:2518,
}),
(38,30) : ( 0,  {28:10000}),
(38,31) : ( 0,  {
20:63,
 2:5590,
 4:1904,
13:1757,
14:686,
}),
(38,32) : ( 0,  {13:10000}),
(38,33) : ( 0,  {20:10000}),
(38,34) : ( 0,  {14:10000}),
(38,35) : ( 0,  {28:10000}),
(38,36) : ( 0,  {28:10000}),
(38,37) : ( 0,  {38:10000}),
(38,38) : ( 0,  {38:10000}),
(38,39) : ( 0,  {
28:3493,
 2:2789,
27:691,
 4:1045,
37:1982,
}),
(38,40) : ( 0,  {28:10000}),
(38,41) : ( 0,  {28:10000}),
(38,42) : ( 0,  {38:10000}),
(38,43) : ( 0,  {38:10000}),
(38,44) : ( 0,  {38:10000}),
(38,45) : ( 0,  {28:10000}),
(38,46) : ( 0,  {38:10000}),
(38,47) : ( 0,  {38:10000}),
(38,48) : ( 0,  {38:10000}),
(38,49) : ( 0,  {38:10000}),
(38,50) : ( 0,  {
 2:246,
43:4846,
 4:493,
37:1571,
38:2844,
}),
(38,51) : ( 0,  {38:10000}),
(38,52) : ( 0,  {13:10000}),
(38,53) : ( 0,  {
 2:277,
43:4344,
 4:410,
37:1871,
38:3098,
}),
(38,54) : ( 0,  {13:10000}),
(39, 0) : ( 0,  {37:10000}),
(39, 1) : ( 0,  {2:10000}),
(39, 2) : ( -1, {44:10000}),
(39, 3) : ( 0,  {14:10000}),
(39, 4) : ( 0,  {20:10000}),
(39, 5) : ( 0,  {14:10000}),
(39, 6) : ( 0,  {21:10000}),
(39, 7) : ( 0,  {20:10000}),
(39, 8) : ( 0,  {14:10000}),
(39, 9) : ( 0,  {21:10000}),
(39,10) : ( 0,  {29:10000}),
(39,11) : ( 0,  {20:10000}),
(39,12) : ( 0,  {14:10000}),
(39,13) : ( 0,  {21:10000}),
(39,14) : ( 0,  {29:10000}),
(39,15) : ( 0,  {
 9:185,
 2:4961,
 4:2164,
10:48,
14:2642,
}),
(39,16) : ( 0,  {20:10000}),
(39,17) : ( 0,  {20:10000}),
(39,18) : ( 0,  {14:10000}),
(39,19) : ( 0,  {21:10000}),
(39,20) : ( 0,  {
44:5776,
 2:780,
 4:1638,
39:1806,
}),
(39,21) : ( 0,  {39:10000}),
(39,22) : ( 0,  {
 9:606,
 2:5291,
 4:2023,
10:415,
14:1665,
}),
(39,23) : ( 0,  {13:10000}),
(39,24) : ( 0,  {20:10000}),
(39,25) : ( 0,  {14:10000}),
(39,26) : ( 0,  {21:10000}),
(39,27) : ( 0,  {
44:6255,
 2:221,
 4:1280,
39:2244,
}),
(39,28) : ( 0,  {
44:2765,
 2:1088,
 4:1120,
38:2483,
39:2544,
}),
(39,29) : ( 0,  {
28:2497,
 2:2590,
 4:1217,
29:3214,
38:482,
}),
(39,30) : ( 0,  {29:10000}),
(39,31) : ( 0,  {
 9:870,
 2:5450,
 4:1980,
10:606,
14:1094,
}),
(39,32) : ( 0,  {13:10000}),
(39,33) : ( 0,  {20:10000}),
(39,34) : ( 0,  {14:10000}),
(39,35) : ( 0,  {21:10000}),
(39,36) : ( 0,  {
44:6472,
39:2388,
 4:1065,
 7:75,
}),
(39,37) : ( 0,  {
44:6067,
 2:467,
 4:944,
39:2522,
}),
(39,38) : ( 0,  {
 2:1253,
 4:822,
29:23,
38:4879,
39:3023,
}),
(39,39) : ( 0,  {
28:2703,
 2:2705,
 4:1125,
21:551,
29:2916,
}),
(39,40) : ( 0,  {21:10000}),
(39,41) : ( 0,  {
44:6558,
39:2387,
 4:759,
 7:296,
}),
(39,42) : ( 0,  {
44:6357,
 2:177,
 4:814,
39:2652,
}),
(39,43) : ( 0,  {
44:3719,
 2:603,
 4:652,
38:2077,
39:2949,
}),
(39,44) : ( 0,  {
 2:1347,
 4:709,
29:1838,
38:4663,
39:1443,
}),
(39,45) : ( 0,  {
44:6580,
39:2313,
 4:741,
 7:366,
}),
(39,46) : ( 0,  {
44:6481,
 2:51,
 4:826,
39:2642,
}),
(39,47) : ( 0,  {
44:5077,
 2:299,
 4:602,
38:1118,
39:2904,
}),
(39,48) : ( 0,  {
44:1897,
 2:686,
 4:526,
38:3699,
39:3192,
}),
(39,49) : ( 0,  {
44:6521,
 2:8,
 4:908,
39:2563,
}),
(39,50) : ( 0,  {
44:5256,
 2:166,
 4:611,
38:1082,
39:2885,
}),
(39,51) : ( 0,  {
44:3275,
 2:375,
 4:470,
38:2738,
39:3142,
}),
(39,52) : ( 0,  {
 8:1574,
 9:2679,
13:5320,
23:427,
}),
(39,53) : ( 0,  {
44:3470,
 2:239,
 4:476,
38:2695,
39:3120,
}),
(39,54) : ( 0,  {
 8:1754,
 9:2712,
13:5081,
23:453,
}),
(40, 0) : ( 0,  {13:10000}),
(40, 1) : ( 0,  {2:10000}),
(40, 2) : ( 0,  {35:10000}),
(40, 3) : ( 0,  {14:10000}),
(40, 4) : ( 0,  {41:10000}),
(40, 5) : ( 0,  {14:10000}),
(40, 6) : ( 0,  {
12:3323,
 2:5471,
 4:1206,
}),
(40, 7) : ( 0,  {36:10000}),
(40, 8) : ( 0,  {9:10000}),
(40, 9) : ( 0,  {
 2:3036,
35:3323,
 4:1280,
18:2361,
}),
(40,10) : ( 0,  {
 0:405,
12:3662,
 2:5015,
 4:918,
}),
(40,11) : ( 0,  {36:10000}),
(40,12) : ( 0,  {9:10000}),
(40,13) : ( 0,  {13:10000}),
(40,14) : ( 0,  {
 2:3382,
35:3081,
 4:815,
18:2722,
}),
(40,15) : ( 0,  {
 0:611,
12:3827,
 2:4758,
 4:804,
}),
(40,16) : ( 0,  {36:10000}),
(40,17) : ( 0,  {20:10000}),
(40,18) : ( 0,  {9:10000}),
(40,19) : ( 0,  {13:10000}),
(40,20) : ( 0,  {
 2:1866,
35:5889,
 4:607,
18:1638,
}),
(40,21) : ( 0,  {
 2:3556,
35:2902,
 4:616,
18:2926,
}),
(40,22) : ( 0,  {
 0:719,
12:3907,
 2:4599,
 4:775,
}),
(40,23) : ( 0,  {36:10000}),
(40,24) : ( 0,  {20:10000}),
(40,25) : ( 0,  {9:10000}),
(40,26) : ( 0,  {13:10000}),
(40,27) : ( 0,  {13:10000}),
(40,28) : ( 0,  {
 2:1885,
35:6196,
 4:348,
18:1571,
}),
(40,29) : ( 0,  {
 2:3645,
35:2755,
 4:548,
18:3052,
}),
(40,30) : ( 0,  {
 2:3157,
35:5030,
 4:704,
18:1109,
}),
(40,31) : ( 0,  {
 0:778,
12:3944,
 2:4490,
 4:788,
}),
(40,32) : ( 0,  {27:10000}),
(40,33) : ( 0,  {20:10000}),
(40,34) : ( 0,  {9:10000}),
(40,35) : ( 0,  {13:10000}),
(40,36) : ( 0,  {13:10000}),
(40,37) : ( 0,  {
 2:1070,
35:7748,
 4:248,
18:934,
}),
(40,38) : ( 0,  {
 2:1902,
35:6277,
 4:252,
18:1569,
}),
(40,39) : ( 0,  {
 2:3690,
35:2625,
 4:545,
18:3140,
}),
(40,40) : ( 0,  {13:10000}),
(40,41) : ( 0,  {13:10000}),
(40,42) : ( 0,  {19:10000}),
(40,43) : ( 0,  {
 2:1052,
35:7940,
 4:139,
18:869,
}),
(40,44) : ( 0,  {
 2:1919,
35:6245,
 4:237,
18:1599,
}),
(40,45) : ( 0,  {13:10000}),
(40,46) : ( 0,  {19:10000}),
(40,47) : ( 0,  {19:10000}),
(40,48) : ( 0,  {
 2:1056,
35:7957,
 4:117,
18:870,
}),
(40,49) : ( 0,  {19:10000}),
(40,50) : ( 0,  {19:10000}),
(40,51) : ( 0,  {19:10000}),
(40,52) : ( 0,  {19:10000}),
(40,53) : ( 0,  {19:10000}),
(40,54) : ( 0,  {19:10000}),
(41, 0) : ( 0,  {27:10000}),
(41, 1) : ( 0,  {2:10000}),
(41, 2) : ( -1, {45:10000}),
(41, 3) : ( 0,  {14:10000}),
(41, 4) : ( 0,  {41:10000}),
(41, 5) : ( 0,  {14:10000}),
(41, 6) : ( 0,  {21:10000}),
(41, 7) : ( 0,  {36:10000}),
(41, 8) : ( 0,  {14:10000}),
(41, 9) : ( 0,  {14:10000}),
(41,10) : ( 0,  {
 2:5463,
26:1443,
 4:1660,
18:1434,
}),
(41,11) : ( 0,  {36:10000}),
(41,12) : ( 0,  {14:10000}),
(41,13) : ( 0,  {20:10000}),
(41,14) : ( 0,  {
41:2653,
 2:2838,
35:3110,
 4:1113,
26:286,
}),
(41,15) : ( 0,  {
 2:5975,
26:379,
 4:1630,
18:2016,
}),
(41,16) : ( 0,  {36:10000}),
(41,17) : ( 0,  {20:10000}),
(41,18) : ( 0,  {14:10000}),
(41,19) : ( 0,  {20:10000}),
(41,20) : ( 0,  {20:10000}),
(41,21) : ( 0,  {
41:2570,
 2:3025,
35:3214,
 4:924,
26:267,
}),
(41,22) : ( 0,  {
12:1381,
 2:6220,
 4:1509,
18:890,
}),
(41,23) : ( 0,  {27:10000}),
(41,24) : ( 0,  {20:10000}),
(41,25) : ( 0,  {9:10000}),
(41,26) : ( 0,  {20:10000}),
(41,27) : ( 0,  {20:10000}),
(41,28) : ( 0,  {
41:5860,
 2:1592,
35:1986,
 4:562,
}),
(41,29) : ( 0,  {
41:2445,
 2:3122,
35:3269,
 4:860,
26:304,
}),
(41,30) : ( 0,  {28:10000}),
(41,31) : ( 0,  {
 0:34,
12:2316,
 2:6208,
 4:1442,
}),
(41,32) : ( 0,  {27:10000}),
(41,33) : ( 0,  {20:10000}),
(41,34) : ( 0,  {9:10000}),
(41,35) : ( 0,  {20:10000}),
(41,36) : ( 0,  {27:10000}),
(41,37) : ( 0,  {27:10000}),
(41,38) : ( 0,  {
41:5994,
 2:1617,
35:1923,
 4:466,
}),
(41,39) : ( 0,  {
41:2301,
 2:3175,
35:3299,
 4:857,
26:368,
}),
(41,40) : ( 0,  {20:10000}),
(41,41) : ( 0,  {27:10000}),
(41,42) : ( 0,  {27:10000}),
(41,43) : ( 0,  {27:10000}),
(41,44) : ( 0,  {
41:5962,
 2:1639,
35:1948,
 4:451,
}),
(41,45) : ( 0,  {20:10000}),
(41,46) : ( 0,  {27:10000}),
(41,47) : ( 0,  {27:10000}),
(41,48) : ( 0,  {27:10000}),
(41,49) : ( 0,  {27:10000}),
(41,50) : ( 0,  {27:10000}),
(41,51) : ( 0,  {27:10000}),
(41,52) : ( 0,  {19:10000}),
(41,53) : ( 0,  {27:10000}),
(41,54) : ( 0,  {19:10000}),
(42, 0) : ( 0,  {37:10000}),
(42, 1) : ( 0,  {2:10000}),
(42, 2) : ( -1, {46:10000}),
(42, 3) : ( 0,  {14:10000}),
(42, 4) : ( 0,  {36:10000}),
(42, 5) : ( 0,  {14:10000}),
(42, 6) : ( 0,  {21:10000}),
(42, 7) : ( 0,  {36:10000}),
(42, 8) : ( 0,  {14:10000}),
(42, 9) : ( 0,  {28:10000}),
(42,10) : ( 0,  {29:10000}),
(42,11) : ( 0,  {36:10000}),
(42,12) : ( 0,  {14:10000}),
(42,13) : ( 0,  {28:10000}),
(42,14) : ( 0,  {28:10000}),
(42,15) : ( 0,  {
26:2239,
 2:5458,
19:255,
 4:1856,
18:192,
}),
(42,16) : ( 0,  {27:10000}),
(42,17) : ( 0,  {20:10000}),
(42,18) : ( 0,  {14:10000}),
(42,19) : ( 0,  {20:10000}),
(42,20) : ( 0,  {28:10000}),
(42,21) : ( 0,  {
36:4979,
 2:2757,
 4:975,
42:300,
46:989,
}),
(42,22) : ( 0,  {
26:1330,
 2:5713,
19:664,
 4:1830,
18:463,
}),
(42,23) : ( 0,  {27:10000}),
(42,24) : ( 0,  {20:10000}),
(42,25) : ( 0,  {14:10000}),
(42,26) : ( 0,  {20:10000}),
(42,27) : ( 0,  {28:10000}),
(42,28) : ( 0,  {28:10000}),
(42,29) : ( 0,  {
36:4996,
 2:2864,
 4:915,
42:258,
46:967,
}),
(42,30) : ( 0,  {28:10000}),
(42,31) : ( 0,  {
26:816,
 2:5834,
19:875,
 4:1844,
18:631,
}),
(42,32) : ( 0,  {27:10000}),
(42,33) : ( 0,  {20:10000}),
(42,34) : ( 0,  {14:10000}),
(42,35) : ( 0,  {20:10000}),
(42,36) : ( 0,  {37:10000}),
(42,37) : ( 0,  {37:10000}),
(42,38) : ( 0,  {28:10000}),
(42,39) : ( 0,  {
36:5103,
 2:2923,
 4:914,
42:164,
46:896,
}),
(42,40) : ( 0,  {20:10000}),
(42,41) : ( 0,  {37:10000}),
(42,42) : ( 0,  {37:10000}),
(42,43) : ( 0,  {37:10000}),
(42,44) : ( 0,  {28:10000}),
(42,45) : ( 0,  {28:10000}),
(42,46) : ( 0,  {37:10000}),
(42,47) : ( 0,  {37:10000}),
(42,48) : ( 0,  {37:10000}),
(42,49) : ( 0,  {37:10000}),
(42,50) : ( 0,  {37:10000}),
(42,51) : ( 0,  {37:10000}),
(42,52) : ( 0,  {19:10000}),
(42,53) : ( 0,  {37:10000}),
(42,54) : ( 0,  {19:10000}),
(43, 0) : ( 0,  {37:10000}),
(43, 1) : ( 0,  {2:10000}),
(43, 2) : ( -1, {47:10000}),
(43, 3) : ( 0,  {14:10000}),
(43, 4) : ( 0,  {36:10000}),
(43, 5) : ( 0,  {14:10000}),
(43, 6) : ( 0,  {21:10000}),
(43, 7) : ( 0,  {27:10000}),
(43, 8) : ( 0,  {14:10000}),
(43, 9) : ( 0,  {21:10000}),
(43,10) : ( 0,  {29:10000}),
(43,11) : ( 0,  {27:10000}),
(43,12) : ( 0,  {14:10000}),
(43,13) : ( 0,  {28:10000}),
(43,14) : ( 0,  {38:10000}),
(43,15) : ( 0,  {
27:1404,
20:85,
 2:5188,
19:1363,
 4:1960,
}),
(43,16) : ( 0,  {27:10000}),
(43,17) : ( 0,  {20:10000}),
(43,18) : ( 0,  {14:10000}),
(43,19) : ( 0,  {28:10000}),
(43,20) : ( 0,  {28:10000}),
(43,21) : ( 0,  {38:10000}),
(43,22) : ( 0,  {
27:470,
20:489,
 2:5455,
19:1667,
 4:1919,
}),
(43,23) : ( 0,  {27:10000}),
(43,24) : ( 0,  {20:10000}),
(43,25) : ( 0,  {14:10000}),
(43,26) : ( 0,  {28:10000}),
(43,27) : ( 0,  {28:10000}),
(43,28) : ( 0,  {38:10000}),
(43,29) : ( 0,  {
36:709,
 2:2728,
42:2285,
 4:1065,
37:3213,
}),
(43,30) : ( 0,  {28:10000}),
(43,31) : ( 0,  {
20:621,
 2:5583,
19:1794,
 4:1925,
13:77,
}),
(43,32) : ( 0,  {19:10000}),
(43,33) : ( 0,  {20:10000}),
(43,34) : ( 0,  {14:10000}),
(43,35) : ( 0,  {28:10000}),
(43,36) : ( 0,  {28:10000}),
(43,37) : ( 0,  {43:10000}),
(43,38) : ( 0,  {38:10000}),
(43,39) : ( 0,  {
36:857,
 2:2796,
42:1812,
 4:1041,
37:3494,
}),
(43,40) : ( 0,  {28:10000}),
(43,41) : ( 0,  {28:10000}),
(43,42) : ( 0,  {43:10000}),
(43,43) : ( 0,  {43:10000}),
(43,44) : ( 0,  {38:10000}),
(43,45) : ( 0,  {28:10000}),
(43,46) : ( 0,  {43:10000}),
(43,47) : ( 0,  {43:10000}),
(43,48) : ( 0,  {43:10000}),
(43,49) : ( 0,  {43:10000}),
(43,50) : ( 0,  {43:10000}),
(43,51) : ( 0,  {43:10000}),
(43,52) : ( 0,  {19:10000}),
(43,53) : ( 0,  {43:10000}),
(43,54) : ( 0,  {19:10000}),
(44, 0) : ( 0,  {37:10000}),
(44, 1) : ( 0,  {2:10000}),
(44, 2) : ( -1, {48:10000}),
(44, 3) : ( 0,  {14:10000}),
(44, 4) : ( 0,  {27:10000}),
(44, 5) : ( 0,  {14:10000}),
(44, 6) : ( 0,  {21:10000}),
(44, 7) : ( 0,  {27:10000}),
(44, 8) : ( 0,  {14:10000}),
(44, 9) : ( 0,  {21:10000}),
(44,10) : ( 0,  {29:10000}),
(44,11) : ( 0,  {27:10000}),
(44,12) : ( 0,  {14:10000}),
(44,13) : ( 0,  {28:10000}),
(44,14) : ( 0,  {38:10000}),
(44,15) : ( 0,  {39:10000}),
(44,16) : ( 0,  {27:10000}),
(44,17) : ( 0,  {20:10000}),
(44,18) : ( 0,  {14:10000}),
(44,19) : ( 0,  {28:10000}),
(44,20) : ( 0,  {38:10000}),
(44,21) : ( 0,  {44:10000}),
(44,22) : ( 0,  {
20:1491,
 2:5316,
 4:1995,
13:788,
14:410,
}),
(44,23) : ( 0,  {13:10000}),
(44,24) : ( 0,  {20:10000}),
(44,25) : ( 0,  {14:10000}),
(44,26) : ( 0,  {28:10000}),
(44,27) : ( 0,  {38:10000}),
(44,28) : ( 0,  {38:10000}),
(44,29) : ( 0,  {
28:331,
 2:2645,
 4:1145,
37:3022,
38:2857,
}),
(44,30) : ( 0,  {38:10000}),
(44,31) : ( 0,  {
20:944,
 2:5454,
 4:1984,
13:1006,
14:612,
}),
(44,32) : ( 0,  {13:10000}),
(44,33) : ( 0,  {20:10000}),
(44,34) : ( 0,  {14:10000}),
(44,35) : ( 0,  {28:10000}),
(44,36) : ( 0,  {38:10000}),
(44,37) : ( 0,  {38:10000}),
(44,38) : ( 0,  {44:10000}),
(44,39) : ( 0,  {
28:1042,
 2:2729,
 4:1099,
37:2717,
38:2413,
}),
(44,40) : ( 0,  {28:10000}),
(44,41) : ( 0,  {28:10000}),
(44,42) : ( 0,  {38:10000}),
(44,43) : ( 0,  {44:10000}),
(44,44) : ( 0,  {44:10000}),
(44,45) : ( 0,  {28:10000}),
(44,46) : ( 0,  {38:10000}),
(44,47) : ( 0,  {38:10000}),
(44,48) : ( 0,  {44:10000}),
(44,49) : ( 0,  {38:10000}),
(44,50) : ( 0,  {38:10000}),
(44,51) : ( 0,  {38:10000}),
(44,52) : ( 0,  {13:10000}),
(44,53) : ( 0,  {38:10000}),
(44,54) : ( 0,  {13:10000}),
(45, 0) : ( 0,  {20:10000}),
(45, 1) : ( 0,  {2:10000}),
(45, 2) : ( 0,  {41:10000}),
(45, 3) : ( 0,  {14:10000}),
(45, 4) : ( 0,  {36:10000}),
(45, 5) : ( 0,  {14:10000}),
(45, 6) : ( 0,  {21:10000}),
(45, 7) : ( 0,  {36:10000}),
(45, 8) : ( 0,  {14:10000}),
(45, 9) : ( 0,  {14:10000}),
(45,10) : ( 0,  {
35:288,
 2:5462,
26:1120,
 4:1648,
18:1482,
}),
(45,11) : ( 0,  {36:10000}),
(45,12) : ( 0,  {14:10000}),
(45,13) : ( 0,  {20:10000}),
(45,14) : ( 0,  {
41:2603,
 2:2893,
35:3443,
 4:1061,
}),
(45,15) : ( 0,  {
 2:5966,
26:385,
 4:1603,
18:2046,
}),
(45,16) : ( 0,  {36:10000}),
(45,17) : ( 0,  {20:10000}),
(45,18) : ( 0,  {9:10000}),
(45,19) : ( 0,  {20:10000}),
(45,20) : ( 0,  {20:10000}),
(45,21) : ( 0,  {
41:2549,
 2:3071,
35:3511,
 4:869,
}),
(45,22) : ( 0,  {
12:1257,
 2:6206,
 4:1494,
18:1043,
}),
(45,23) : ( 0,  {27:10000}),
(45,24) : ( 0,  {20:10000}),
(45,25) : ( 0,  {9:10000}),
(45,26) : ( 0,  {20:10000}),
(45,27) : ( 0,  {20:10000}),
(45,28) : ( 0,  {20:10000}),
(45,29) : ( 0,  {
41:2436,
 2:3163,
35:3595,
 4:806,
}),
(45,30) : ( 0,  {28:10000}),
(45,31) : ( 0,  {
 0:29,
12:2349,
 2:6210,
 4:1412,
}),
(45,32) : ( 0,  {27:10000}),
(45,33) : ( 0,  {20:10000}),
(45,34) : ( 0,  {9:10000}),
(45,35) : ( 0,  {20:10000}),
(45,36) : ( 0,  {20:10000}),
(45,37) : ( 0,  {27:10000}),
(45,38) : ( 0,  {
41:6003,
 2:1677,
35:1939,
 4:381,
}),
(45,39) : ( 0,  {
41:2296,
 2:3212,
35:3686,
 4:806,
}),
(45,40) : ( 0,  {20:10000}),
(45,41) : ( 0,  {20:10000}),
(45,42) : ( 0,  {27:10000}),
(45,43) : ( 0,  {27:10000}),
(45,44) : ( 0,  {
41:5977,
 2:1697,
35:1960,
 4:366,
}),
(45,45) : ( 0,  {20:10000}),
(45,46) : ( 0,  {27:10000}),
(45,47) : ( 0,  {27:10000}),
(45,48) : ( 0,  {27:10000}),
(45,49) : ( 0,  {27:10000}),
(45,50) : ( 0,  {27:10000}),
(45,51) : ( 0,  {27:10000}),
(45,52) : ( 0,  {19:10000}),
(45,53) : ( 0,  {27:10000}),
(45,54) : ( 0,  {19:10000}),
(46, 0) : ( 0,  {37:10000}),
(46, 1) : ( 0,  {2:10000}),
(46, 2) : ( -1, {49:10000}),
(46, 3) : ( 0,  {14:10000}),
(46, 4) : ( 0,  {36:10000}),
(46, 5) : ( 0,  {14:10000}),
(46, 6) : ( 0,  {21:10000}),
(46, 7) : ( 0,  {36:10000}),
(46, 8) : ( 0,  {14:10000}),
(46, 9) : ( 0,  {21:10000}),
(46,10) : ( 0,  {29:10000}),
(46,11) : ( 0,  {36:10000}),
(46,12) : ( 0,  {14:10000}),
(46,13) : ( 0,  {20:10000}),
(46,14) : ( 0,  {28:10000}),
(46,15) : ( 0,  {
 2:5454,
26:2560,
 4:1768,
18:218,
}),
(46,16) : ( 0,  {27:10000}),
(46,17) : ( 0,  {20:10000}),
(46,18) : ( 0,  {14:10000}),
(46,19) : ( 0,  {20:10000}),
(46,20) : ( 0,  {28:10000}),
(46,21) : ( 0,  {
41:5061,
 2:2776,
 4:1017,
46:1146,
}),
(46,22) : ( 0,  {
 2:5703,
26:2023,
 4:1781,
18:493,
}),
(46,23) : ( 0,  {27:10000}),
(46,24) : ( 0,  {20:10000}),
(46,25) : ( 0,  {14:10000}),
(46,26) : ( 0,  {20:10000}),
(46,27) : ( 0,  {28:10000}),
(46,28) : ( 0,  {28:10000}),
(46,29) : ( 0,  {
41:5058,
 2:2874,
 4:954,
46:1114,
}),
(46,30) : ( 0,  {28:10000}),
(46,31) : ( 0,  {
 2:5820,
26:1701,
 4:1815,
18:664,
}),
(46,32) : ( 0,  {27:10000}),
(46,33) : ( 0,  {20:10000}),
(46,34) : ( 0,  {14:10000}),
(46,35) : ( 0,  {20:10000}),
(46,36) : ( 0,  {37:10000}),
(46,37) : ( 0,  {37:10000}),
(46,38) : ( 0,  {37:10000}),
(46,39) : ( 0,  {
41:5154,
 2:2928,
 4:954,
46:964,
}),
(46,40) : ( 0,  {20:10000}),
(46,41) : ( 0,  {37:10000}),
(46,42) : ( 0,  {37:10000}),
(46,43) : ( 0,  {37:10000}),
(46,44) : ( 0,  {37:10000}),
(46,45) : ( 0,  {28:10000}),
(46,46) : ( 0,  {37:10000}),
(46,47) : ( 0,  {37:10000}),
(46,48) : ( 0,  {37:10000}),
(46,49) : ( 0,  {37:10000}),
(46,50) : ( 0,  {37:10000}),
(46,51) : ( 0,  {37:10000}),
(46,52) : ( 0,  {19:10000}),
(46,53) : ( 0,  {37:10000}),
(46,54) : ( 0,  {19:10000}),
(47, 0) : ( 0,  {37:10000}),
(47, 1) : ( 0,  {2:10000}),
(47, 2) : ( -1, {50:10000}),
(47, 3) : ( 0,  {14:10000}),
(47, 4) : ( 0,  {36:10000}),
(47, 5) : ( 0,  {14:10000}),
(47, 6) : ( 0,  {21:10000}),
(47, 7) : ( 0,  {36:10000}),
(47, 8) : ( 0,  {14:10000}),
(47, 9) : ( 0,  {21:10000}),
(47,10) : ( 0,  {29:10000}),
(47,11) : ( 0,  {27:10000}),
(47,12) : ( 0,  {14:10000}),
(47,13) : ( 0,  {28:10000}),
(47,14) : ( 0,  {38:10000}),
(47,15) : ( 0,  {39:10000}),
(47,16) : ( 0,  {27:10000}),
(47,17) : ( 0,  {20:10000}),
(47,18) : ( 0,  {14:10000}),
(47,19) : ( 0,  {28:10000}),
(47,20) : ( 0,  {28:10000}),
(47,21) : ( 0,  {38:10000}),
(47,22) : ( 0,  {
36:332,
 2:5449,
27:501,
 4:1938,
26:1780,
}),
(47,23) : ( 0,  {27:10000}),
(47,24) : ( 0,  {20:10000}),
(47,25) : ( 0,  {14:10000}),
(47,26) : ( 0,  {28:10000}),
(47,27) : ( 0,  {28:10000}),
(47,28) : ( 0,  {38:10000}),
(47,29) : ( 0,  {38:10000}),
(47,30) : ( 0,  {28:10000}),
(47,31) : ( 0,  {
27:502,
 2:5572,
19:210,
 4:1953,
26:1763,
}),
(47,32) : ( 0,  {19:10000}),
(47,33) : ( 0,  {20:10000}),
(47,34) : ( 0,  {14:10000}),
(47,35) : ( 0,  {28:10000}),
(47,36) : ( 0,  {28:10000}),
(47,37) : ( 0,  {43:10000}),
(47,38) : ( 0,  {38:10000}),
(47,39) : ( 0,  {38:10000}),
(47,40) : ( 0,  {28:10000}),
(47,41) : ( 0,  {28:10000}),
(47,42) : ( 0,  {43:10000}),
(47,43) : ( 0,  {43:10000}),
(47,44) : ( 0,  {38:10000}),
(47,45) : ( 0,  {28:10000}),
(47,46) : ( 0,  {43:10000}),
(47,47) : ( 0,  {43:10000}),
(47,48) : ( 0,  {43:10000}),
(47,49) : ( 0,  {37:10000}),
(47,50) : ( 0,  {43:10000}),
(47,51) : ( 0,  {43:10000}),
(47,52) : ( 0,  {19:10000}),
(47,53) : ( 0,  {43:10000}),
(47,54) : ( 0,  {19:10000}),
(48, 0) : ( 0,  {37:10000}),
(48, 1) : ( 0,  {2:10000}),
(48, 2) : ( -1, {51:10000}),
(48, 3) : ( 0,  {14:10000}),
(48, 4) : ( 0,  {27:10000}),
(48, 5) : ( 0,  {14:10000}),
(48, 6) : ( 0,  {21:10000}),
(48, 7) : ( 0,  {27:10000}),
(48, 8) : ( 0,  {14:10000}),
(48, 9) : ( 0,  {21:10000}),
(48,10) : ( 0,  {29:10000}),
(48,11) : ( 0,  {27:10000}),
(48,12) : ( 0,  {14:10000}),
(48,13) : ( 0,  {28:10000}),
(48,14) : ( 0,  {38:10000}),
(48,15) : ( 0,  {39:10000}),
(48,16) : ( 0,  {27:10000}),
(48,17) : ( 0,  {20:10000}),
(48,18) : ( 0,  {14:10000}),
(48,19) : ( 0,  {28:10000}),
(48,20) : ( 0,  {38:10000}),
(48,21) : ( 0,  {44:10000}),
(48,22) : ( 0,  {
27:1343,
20:416,
 2:5320,
19:923,
 4:1998,
}),
(48,23) : ( 0,  {19:10000}),
(48,24) : ( 0,  {20:10000}),
(48,25) : ( 0,  {14:10000}),
(48,26) : ( 0,  {28:10000}),
(48,27) : ( 0,  {38:10000}),
(48,28) : ( 0,  {38:10000}),
(48,29) : ( 0,  {44:10000}),
(48,30) : ( 0,  {28:10000}),
(48,31) : ( 0,  {
27:805,
20:625,
 2:5448,
19:1119,
 4:2003,
}),
(48,32) : ( 0,  {19:10000}),
(48,33) : ( 0,  {20:10000}),
(48,34) : ( 0,  {14:10000}),
(48,35) : ( 0,  {28:10000}),
(48,36) : ( 0,  {28:10000}),
(48,37) : ( 0,  {43:10000}),
(48,38) : ( 0,  {44:10000}),
(48,39) : ( 0,  {44:10000}),
(48,40) : ( 0,  {28:10000}),
(48,41) : ( 0,  {28:10000}),
(48,42) : ( 0,  {43:10000}),
(48,43) : ( 0,  {48:10000}),
(48,44) : ( 0,  {44:10000}),
(48,45) : ( 0,  {28:10000}),
(48,46) : ( 0,  {43:10000}),
(48,47) : ( 0,  {43:10000}),
(48,48) : ( 0,  {48:10000}),
(48,49) : ( 0,  {43:10000}),
(48,50) : ( 0,  {43:10000}),
(48,51) : ( 0,  {43:10000}),
(48,52) : ( 0,  {19:10000}),
(48,53) : ( 0,  {43:10000}),
(48,54) : ( 0,  {19:10000}),
(49, 0) : ( 0,  {28:10000}),
(49, 1) : ( 0,  {2:10000}),
(49, 2) : ( 0,  {46:10000}),
(49, 3) : ( 0,  {14:10000}),
(49, 4) : ( 0,  {36:10000}),
(49, 5) : ( 0,  {14:10000}),
(49, 6) : ( 0,  {21:10000}),
(49, 7) : ( 0,  {36:10000}),
(49, 8) : ( 0,  {14:10000}),
(49, 9) : ( 0,  {21:10000}),
(49,10) : ( 0,  {29:10000}),
(49,11) : ( 0,  {36:10000}),
(49,12) : ( 0,  {14:10000}),
(49,13) : ( 0,  {20:10000}),
(49,14) : ( 0,  {28:10000}),
(49,15) : ( 0,  {
35:1955,
 2:5446,
26:482,
 4:1827,
18:290,
}),
(49,16) : ( 0,  {27:10000}),
(49,17) : ( 0,  {20:10000}),
(49,18) : ( 0,  {14:10000}),
(49,19) : ( 0,  {20:10000}),
(49,20) : ( 0,  {28:10000}),
(49,21) : ( 0,  {28:10000}),
(49,22) : ( 0,  {
35:1038,
 2:5691,
26:926,
 4:1799,
18:546,
}),
(49,23) : ( 0,  {27:10000}),
(49,24) : ( 0,  {20:10000}),
(49,25) : ( 0,  {14:10000}),
(49,26) : ( 0,  {20:10000}),
(49,27) : ( 0,  {28:10000}),
(49,28) : ( 0,  {28:10000}),
(49,29) : ( 0,  {
41:5138,
 2:2925,
 4:886,
46:1051,
}),
(49,30) : ( 0,  {28:10000}),
(49,31) : ( 0,  {
35:492,
 2:5807,
26:1186,
 4:1809,
18:706,
}),
(49,32) : ( 0,  {27:10000}),
(49,33) : ( 0,  {20:10000}),
(49,34) : ( 0,  {14:10000}),
(49,35) : ( 0,  {20:10000}),
(49,36) : ( 0,  {28:10000}),
(49,37) : ( 0,  {37:10000}),
(49,38) : ( 0,  {28:10000}),
(49,39) : ( 0,  {
41:5229,
 2:2977,
 4:886,
46:908,
}),
(49,40) : ( 0,  {20:10000}),
(49,41) : ( 0,  {28:10000}),
(49,42) : ( 0,  {37:10000}),
(49,43) : ( 0,  {37:10000}),
(49,44) : ( 0,  {28:10000}),
(49,45) : ( 0,  {28:10000}),
(49,46) : ( 0,  {37:10000}),
(49,47) : ( 0,  {37:10000}),
(49,48) : ( 0,  {37:10000}),
(49,49) : ( 0,  {37:10000}),
(49,50) : ( 0,  {37:10000}),
(49,51) : ( 0,  {37:10000}),
(49,52) : ( 0,  {19:10000}),
(49,53) : ( 0,  {37:10000}),
(49,54) : ( 0,  {19:10000}),
(50, 0) : ( 0,  {28:10000}),
(50, 1) : ( 0,  {2:10000}),
(50, 2) : ( 0,  {
50:8830,
46:1170,
}),
(50, 3) : ( 0,  {14:10000}),
(50, 4) : ( 0,  {36:10000}),
(50, 5) : ( 0,  {14:10000}),
(50, 6) : ( 0,  {21:10000}),
(50, 7) : ( 0,  {36:10000}),
(50, 8) : ( 0,  {14:10000}),
(50, 9) : ( 0,  {21:10000}),
(50,10) : ( 0,  {29:10000}),
(50,11) : ( 0,  {27:10000}),
(50,12) : ( 0,  {14:10000}),
(50,13) : ( 0,  {28:10000}),
(50,14) : ( 0,  {38:10000}),
(50,15) : ( 0,  {29:10000}),
(50,16) : ( 0,  {27:10000}),
(50,17) : ( 0,  {20:10000}),
(50,18) : ( 0,  {14:10000}),
(50,19) : ( 0,  {28:10000}),
(50,20) : ( 0,  {28:10000}),
(50,21) : ( 0,  {38:10000}),
(50,22) : ( 0,  {
36:771,
 2:5441,
 4:1874,
26:1914,
}),
(50,23) : ( 0,  {27:10000}),
(50,24) : ( 0,  {20:10000}),
(50,25) : ( 0,  {14:10000}),
(50,26) : ( 0,  {28:10000}),
(50,27) : ( 0,  {28:10000}),
(50,28) : ( 0,  {38:10000}),
(50,29) : ( 0,  {38:10000}),
(50,30) : ( 0,  {28:10000}),
(50,31) : ( 0,  {
36:437,
 2:5560,
 4:1908,
26:2095,
}),
(50,32) : ( 0,  {19:10000}),
(50,33) : ( 0,  {20:10000}),
(50,34) : ( 0,  {14:10000}),
(50,35) : ( 0,  {28:10000}),
(50,36) : ( 0,  {28:10000}),
(50,37) : ( 0,  {43:10000}),
(50,38) : ( 0,  {43:10000}),
(50,39) : ( 0,  {38:10000}),
(50,40) : ( 0,  {20:10000}),
(50,41) : ( 0,  {28:10000}),
(50,42) : ( 0,  {43:10000}),
(50,43) : ( 0,  {43:10000}),
(50,44) : ( 0,  {43:10000}),
(50,45) : ( 0,  {28:10000}),
(50,46) : ( 0,  {37:10000}),
(50,47) : ( 0,  {43:10000}),
(50,48) : ( 0,  {43:10000}),
(50,49) : ( 0,  {37:10000}),
(50,50) : ( 0,  {43:10000}),
(50,51) : ( 0,  {43:10000}),
(50,52) : ( 0,  {19:10000}),
(50,53) : ( 0,  {43:10000}),
(50,54) : ( 0,  {19:10000}),
(51, 0) : ( 0,  {28:10000}),
(51, 1) : ( 0,  {2:10000}),
(51, 2) : ( -1, {53:10000}),
(51, 3) : ( 0,  {14:10000}),
(51, 4) : ( 0,  {36:10000}),
(51, 5) : ( 0,  {14:10000}),
(51, 6) : ( 0,  {21:10000}),
(51, 7) : ( 0,  {27:10000}),
(51, 8) : ( 0,  {14:10000}),
(51, 9) : ( 0,  {21:10000}),
(51,10) : ( 0,  {29:10000}),
(51,11) : ( 0,  {27:10000}),
(51,12) : ( 0,  {14:10000}),
(51,13) : ( 0,  {28:10000}),
(51,14) : ( 0,  {38:10000}),
(51,15) : ( 0,  {39:10000}),
(51,16) : ( 0,  {27:10000}),
(51,17) : ( 0,  {20:10000}),
(51,18) : ( 0,  {14:10000}),
(51,19) : ( 0,  {28:10000}),
(51,20) : ( 0,  {38:10000}),
(51,21) : ( 0,  {38:10000}),
(51,22) : ( 0,  {39:10000}),
(51,23) : ( 0,  {19:10000}),
(51,24) : ( 0,  {20:10000}),
(51,25) : ( 0,  {14:10000}),
(51,26) : ( 0,  {28:10000}),
(51,27) : ( 0,  {28:10000}),
(51,28) : ( 0,  {38:10000}),
(51,29) : ( 0,  {44:10000}),
(51,30) : ( 0,  {28:10000}),
(51,31) : ( 0,  {39:10000}),
(51,32) : ( 0,  {19:10000}),
(51,33) : ( 0,  {20:10000}),
(51,34) : ( 0,  {14:10000}),
(51,35) : ( 0,  {28:10000}),
(51,36) : ( 0,  {28:10000}),
(51,37) : ( 0,  {43:10000}),
(51,38) : ( 0,  {38:10000}),
(51,39) : ( 0,  {44:10000}),
(51,40) : ( 0,  {28:10000}),
(51,41) : ( 0,  {28:10000}),
(51,42) : ( 0,  {43:10000}),
(51,43) : ( 0,  {43:10000}),
(51,44) : ( 0,  {44:10000}),
(51,45) : ( 0,  {28:10000}),
(51,46) : ( 0,  {43:10000}),
(51,47) : ( 0,  {43:10000}),
(51,48) : ( 0,  {43:10000}),
(51,49) : ( 0,  {43:10000}),
(51,50) : ( 0,  {43:10000}),
(51,51) : ( 0,  {43:10000}),
(51,52) : ( 0,  {19:10000}),
(51,53) : ( 0,  {43:10000}),
(51,54) : ( 0,  {19:10000}),
(52, 0) : ( 0,  {2:10000}),
(52, 1) : ( 0,  {2:10000}),
(52, 2) : ( 0,  {4:10000}),
(52, 3) : ( 0,  {4:10000}),
(52, 4) : ( 0,  {4:10000}),
(52, 5) : ( 0,  {
41:1817,
52:5944,
46:1756,
 7:483,
}),
(52, 6) : ( 0,  {4:10000}),
(52, 7) : ( 0,  {4:10000}),
(52, 8) : ( 0,  {
41:313,
35:3095,
54:6592,
}),
(52, 9) : ( 0,  {4:10000}),
(52,10) : ( 0,  {4:10000}),
(52,11) : ( 0,  {4:10000}),
(52,12) : ( 0,  {
25:1281,
35:2088,
54:6631,
}),
(52,13) : ( 0,  {
41:577,
35:2520,
52:5448,
 7:1455,
}),
(52,14) : ( 0,  {4:10000}),
(52,15) : ( 0,  {4:10000}),
(52,16) : ( 0,  {4:10000}),
(52,17) : ( 0,  {4:10000}),
(52,18) : ( 0,  {
25:1914,
35:1424,
54:6662,
}),
(52,19) : ( 0,  {
41:121,
35:2573,
52:6751,
 7:555,
}),
(52,20) : ( 0,  {
18:422,
35:2878,
52:3817,
 7:2883,
}),
(52,21) : ( 0,  {4:10000}),
(52,22) : ( 0,  {4:10000}),
(52,23) : ( 0,  {4:10000}),
(52,24) : ( 0,  {4:10000}),
(52,25) : ( 0,  {52:10000}),
(52,26) : ( 0,  {
18:55,
35:2453,
52:7333,
 7:159,
}),
(52,27) : ( 0,  {
18:637,
35:2268,
52:5135,
 7:1960,
}),
(52,28) : ( 0,  {4:10000}),
(52,29) : ( 0,  {4:10000}),
(52,30) : ( 0,  {4:10000}),
(52,31) : ( 0,  {4:10000}),
(52,32) : ( 0,  {4:10000}),
(52,33) : ( 0,  {4:10000}),
(52,34) : ( 0,  {52:10000}),
(52,35) : ( 0,  {
18:116,
35:2313,
52:7557,
 7:14,
}),
(52,36) : ( 0,  {
18:745,
35:1976,
52:5729,
 7:1550,
}),
(52,37) : ( 0,  {
18:982,
35:2039,
52:4284,
 7:2695,
}),
(52,38) : ( 0,  {4:10000}),
(52,39) : ( 0,  {4:10000}),
(52,40) : ( 0,  {
25:135,
18:15,
35:2249,
52:7601,
}),
(52,41) : ( 0,  {
18:799,
35:1842,
52:5964,
 7:1395,
}),
(52,42) : ( 0,  {
18:1086,
35:1751,
52:4881,
 7:2282,
}),
(52,43) : ( 0,  {
18:1153,
35:1935,
52:3813,
 7:3099,
}),
(52,44) : ( 0,  {4:10000}),
(52,45) : ( 0,  {
18:828,
35:1786,
52:6021,
 7:1365,
}),
(52,46) : ( 0,  {
18:1138,
35:1620,
52:5120,
 7:2122,
}),
(52,47) : ( 0,  {
18:1254,
35:1651,
52:4409,
 7:2686,
}),
(52,48) : ( 0,  {
18:1237,
35:1894,
52:3530,
 7:3339,
}),
(52,49) : ( 0,  {
18:1164,
35:1566,
52:5183,
 7:2087,
}),
(52,50) : ( 0,  {
18:1304,
35:1522,
52:4650,
 7:2524,
}),
(52,51) : ( 0,  {
18:1337,
35:1612,
52:4124,
 7:2927,
}),
(52,52) : ( 0,  {
52:4830,
44:3559,
 7:1611,
}),
(52,53) : ( 0,  {
18:1387,
35:1484,
52:4364,
 7:2765,
}),
(52,54) : ( 0,  {
52:4731,
44:3575,
 7:1694,
}),
(53, 0) : ( 0,  {28:10000}),
(53, 1) : ( 0,  {2:10000}),
(53, 2) : ( 0,  {
50:2260,
53:7740,
}),
(53, 3) : ( 0,  {14:10000}),
(53, 4) : ( 0,  {36:10000}),
(53, 5) : ( 0,  {14:10000}),
(53, 6) : ( 0,  {21:10000}),
(53, 7) : ( 0,  {27:10000}),
(53, 8) : ( 0,  {14:10000}),
(53, 9) : ( 0,  {21:10000}),
(53,10) : ( 0,  {29:10000}),
(53,11) : ( 0,  {27:10000}),
(53,12) : ( 0,  {14:10000}),
(53,13) : ( 0,  {28:10000}),
(53,14) : ( 0,  {38:10000}),
(53,15) : ( 0,  {39:10000}),
(53,16) : ( 0,  {27:10000}),
(53,17) : ( 0,  {20:10000}),
(53,18) : ( 0,  {14:10000}),
(53,19) : ( 0,  {28:10000}),
(53,20) : ( 0,  {38:10000}),
(53,21) : ( 0,  {38:10000}),
(53,22) : ( 0,  {39:10000}),
(53,23) : ( 0,  {19:10000}),
(53,24) : ( 0,  {20:10000}),
(53,25) : ( 0,  {14:10000}),
(53,26) : ( 0,  {28:10000}),
(53,27) : ( 0,  {28:10000}),
(53,28) : ( 0,  {38:10000}),
(53,29) : ( 0,  {44:10000}),
(53,30) : ( 0,  {28:10000}),
(53,31) : ( 0,  {39:10000}),
(53,32) : ( 0,  {19:10000}),
(53,33) : ( 0,  {20:10000}),
(53,34) : ( 0,  {14:10000}),
(53,35) : ( 0,  {28:10000}),
(53,36) : ( 0,  {28:10000}),
(53,37) : ( 0,  {43:10000}),
(53,38) : ( 0,  {38:10000}),
(53,39) : ( 0,  {44:10000}),
(53,40) : ( 0,  {28:10000}),
(53,41) : ( 0,  {28:10000}),
(53,42) : ( 0,  {43:10000}),
(53,43) : ( 0,  {43:10000}),
(53,44) : ( 0,  {38:10000}),
(53,45) : ( 0,  {28:10000}),
(53,46) : ( 0,  {43:10000}),
(53,47) : ( 0,  {43:10000}),
(53,48) : ( 0,  {43:10000}),
(53,49) : ( 0,  {43:10000}),
(53,50) : ( 0,  {43:10000}),
(53,51) : ( 0,  {43:10000}),
(53,52) : ( 0,  {19:10000}),
(53,53) : ( 0,  {43:10000}),
(53,54) : ( 0,  {19:10000}),
(54, 0) : ( 0,  {2:10000}),
(54, 1) : ( 0,  {2:10000}),
(54, 2) : ( 0,  {4:10000}),
(54, 3) : ( 0,  {4:10000}),
(54, 4) : ( 0,  {4:10000}),
(54, 5) : ( 0,  {
41:1965,
52:6262,
46:1473,
 7:300,
}),
(54, 6) : ( 0,  {4:10000}),
(54, 7) : ( 0,  {4:10000}),
(54, 8) : ( 0,  {
25:282,
35:3068,
54:6650,
}),
(54, 9) : ( 0,  {4:10000}),
(54,10) : ( 0,  {4:10000}),
(54,11) : ( 0,  {4:10000}),
(54,12) : ( 0,  {
25:1743,
35:1570,
54:6687,
}),
(54,13) : ( 0,  {
41:154,
35:2777,
52:5787,
 7:1282,
}),
(54,14) : ( 0,  {4:10000}),
(54,15) : ( 0,  {4:10000}),
(54,16) : ( 0,  {4:10000}),
(54,17) : ( 0,  {4:10000}),
(54,18) : ( 0,  {52:10000}),
(54,19) : ( 0,  {
18:152,
35:2374,
52:7108,
 7:366,
}),
(54,20) : ( 0,  {
18:661,
35:2472,
52:4147,
 7:2720,
}),
(54,21) : ( 0,  {4:10000}),
(54,22) : ( 0,  {4:10000}),
(54,23) : ( 0,  {4:10000}),
(54,24) : ( 0,  {4:10000}),
(54,25) : ( 0,  {52:10000}),
(54,26) : ( 0,  {
25:233,
35:2135,
52:6199,
54:1433,
}),
(54,27) : ( 0,  {
18:880,
35:1852,
52:5475,
 7:1793,
}),
(54,28) : ( 0,  {4:10000}),
(54,29) : ( 0,  {4:10000}),
(54,30) : ( 0,  {4:10000}),
(54,31) : ( 0,  {4:10000}),
(54,32) : ( 0,  {4:10000}),
(54,33) : ( 0,  {4:10000}),
(54,34) : ( 0,  {52:10000}),
(54,35) : ( 0,  {
25:186,
35:2262,
54:7552,
}),
(54,36) : ( 0,  {
18:991,
35:1556,
52:6072,
 7:1381,
}),
(54,37) : ( 0,  {
18:1241,
35:1604,
52:4614,
 7:2541,
}),
(54,38) : ( 0,  {4:10000}),
(54,39) : ( 0,  {4:10000}),
(54,40) : ( 0,  {
25:243,
35:2186,
54:7571,
}),
(54,41) : ( 0,  {
18:1044,
35:1422,
52:6308,
 7:1226,
}),
(54,42) : ( 0,  {
18:1347,
35:1313,
52:5213,
 7:2127,
}),
(54,43) : ( 0,  {
18:1418,
35:1494,
52:4136,
 7:2952,
}),
(54,44) : ( 0,  {4:10000}),
(54,45) : ( 0,  {
18:1071,
35:1368,
52:6364,
 7:1197,
}),
(54,46) : ( 0,  {
18:1398,
35:1182,
52:5453,
 7:1967,
}),
(54,47) : ( 0,  {
18:1521,
35:1206,
52:4735,
 7:2538,
}),
(54,48) : ( 0,  {
18:1503,
35:1451,
52:3850,
 7:3196,
}),
(54,49) : ( 0,  {
18:1422,
35:1130,
52:5515,
 7:1933,
}),
(54,50) : ( 0,  {
18:1570,
35:1077,
52:4976,
 7:2377,
}),
(54,51) : ( 0,  {
18:1607,
35:1165,
52:4445,
 7:2783,
}),
(54,52) : ( 0,  {
52:4804,
44:3450,
 7:1746,
}),
(54,53) : ( 0,  {
18:1654,
35:1038,
52:4686,
 7:2622,
}),
(54,54) : ( 0,  {
52:4698,
44:3469,
 7:1833,
}),
}


==> minimal-dominating-sets-in-trees-docheck.py <==
"""How many minimal dominating sets can a tree have? (at most)
"""

states = "OPLcpf"
successor = {
"O":"O--O-O", # new name: *G*ood
"P":"L--P-O", # new name: *S*elf
"L":"L--L-O", # *L*acking
"c":"cc-cc-", # new name: *d*ominated
"p":"---pp-", # *p*rivate
"f":"ccpff-", # *f*ree
}
newnames = "GSLdpf"

def combine(v1,v2):
    """combine two 6-vectors v1 and v2"""
    newnum = dict((s,0) for s in states)
    for k1,s in enumerate(states):
       for k2,t in enumerate(states):
          suc_state = successor[s][k2]
          if suc_state!="-":
              newnum[suc_state]+= v1[k1]*v2[k2]
    return tuple(newnum[s] for s in states)


lambda_inverse = 95 ** (-1./13)
maxpower = 0
def power(i):
    " compute 1/lambda**i "
    global maxpower
    maxpower = max(maxpower,i)
    if i<0: error(0,0)
    s = 1
    for _ in range(i): s*=lambda_inverse
    return s

if abs(power(13) - 1./95) > 1e-14:
    print "Error: lambda_inverse too imprecise"
    exit(1)



###############################
"""
(s,(v1,v2,v3,v4,v5,v6)) denotes
(v1*f**s, v2*f**2, ..., v6*f**s),
where f=lambda_inverse is the factor 1/95**(1/13)
"""

################################

from lambdas import lambdas
from hullvertices import hull_vertices
evaluated_hull = [tuple(x*power(s) for x in v) for s,v in hull_vertices]

howobtained = [""]*len(hull_vertices)
fmt = "=%d*%d"
#fmt = "=v_{%d}*v_{%d}" # for LaTeX
for (i,j),(s,t) in lambdas.items():
   if s==-1:
      k = t.keys()[0]
      howobtained[k]+= fmt %(i+1,j+1)

def error(i,j):
    print "error in processing",i,j
    exit(1)

mingap = 1

for i,(n1,v1) in enumerate(hull_vertices):
 print i+1,hull_vertices[i],howobtained[i]
 # for LaTeX:
# exp,vec = hull_vertices[i]
# print "$v_{%d}"%(i+1) +howobtained[i] + "$&${} =",vec, (
#     r"\lambda^{%d}"%(-exp) if exp !=0 else "")+ r"$\\"
         
 for j,(n2,v2) in enumerate(hull_vertices):
   """check if the vector v = h[i] o h[j] is indeed dominated by
   a the convex combination of the vectors in hullset given by
   lambdas[i,j]"""

   # special treatment to allow exact multiplication by 0.9 and
   # exact division by lambda**13=95:
   if (v1==(0.9,0,0,0,0,0) and
        (n1+n2, combine((1,0,0,0,0,0),v2)) == (13,(95,0,0,0,0,0))):
       ex_new = (0, (0.9,0,0,0,0,0))
   else:
       newvec_x = combine(v1,v2)
       ex_new = (n1+n2,newvec_x)
   u,lambo = lambdas[i,j]
   if u==-1: # flag u=-1 indicates exact result == hull_vertex[k]:
     k=lambo.keys()[0]
     if ex_new != hull_vertices[k]:
         error(i,j)
     continue

   s,v = ex_new
   right = tuple(x*power(s) for x in v)

   # coefficients are codes as integers, denoting multiples of 0.0001  
   if sum(lambo.values()) != 10000:
        print ("sum is not 1.")
        error(i,j)
   for v in lambo.values():
     if v<0 or v!=int(v):
        print "lambda negative or noninteger."
        error(i,j)   
   left = tuple(sum(lambo[j]*evaluated_hull[j][k] for j in lambo)*0.0001
        for k in range(6))
   O,P,L,c,p,f = left
   left2 = O,O+P,O+P+L,c,c+p,f

   O,P,L,c,p,f = right
   right2 = O,O+P,O+P+L,c,c+p,f
   
   if not all(x>=y for x,y in zip(left2,right2)):
       error(i,j)
   gap =  min(x-y for x,y in zip(left2,right2) if x!=0)
   if gap<mingap:
       smallestgap = i,j,lambo," (add 1 to indices)"
       mingap = gap

print
print "The largest occurring power of lambda_inverse was",maxpower
print "The minimum gap except 0 - 0 was", mingap
print "It occurred for", smallestgap
if mingap< 1e-10:
       print "ERROR: gap too small"
       exit(1)
print "Check passed. OK"              

# minimum gap: 0.0000047262: for showing v51*v41 < v21

